Pedagogical comments about nonperturbative Ward-constrained melonic renormalization group flow

This paper, in addition to our recent works, intends to explore the behavior of the Wetterich flow equations in the portion of the theory space spanned by non-branching melons constrained with Ward-identities. We focus on a rank-5 just-renormalizable tensorial group field theory and consider a non-trivial extension of the local potential approximation namely effective vertex expansion for just-renormalizable quartic melonic interactions, disregarding effects coming from disconnected interactions. Investigating the dynamically constrained flow, we show explicitly that results weakly rely on the number of quartic interactions involved in the classical action. In particular, the predictions for the fully connected model are essentially the same as for the single colored model. Finally, closing the flow equations using Ward identities without additional assumptions to compute integrals involved in the effective vertex expansion, we do not find reliable fixed point in the unconstrained theory space connected with the Gaussian region.

==> Untitled-1d1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    342069,       7316]
NotebookOptionsPosition[    325894,       7034]
NotebookOutlinePosition[    326279,       7051]
CellTagsIndexPosition[    326236,       7048]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"\[Eta]", ":=", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], "2"], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]"}]}], ")"}]}], 
   RowBox[{
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "m"}], ")"}], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], "2"], "-", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]"}]}], 
      ")"}]}]}]]}], "\[IndentingNewLine]", 
 RowBox[{"betam", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "\[Eta]"}], ")"}], " ", "m"}], "-", 
   FractionBox[
    RowBox[{"10", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["\[Eta]", "6"]}], ")"}], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], "2"]]}]}], "\[IndentingNewLine]", 
 RowBox[{"beta\[Lambda]", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "\[Eta]", " ", "\[Lambda]"}], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["\[Eta]", "6"]}], ")"}], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "m"}], ")"}], "2"]], "+", 
          FractionBox["1", 
           RowBox[{"1", "+", "m"}]]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]"}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], "3"]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betabeta\[Lambda]", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "\[Eta]"}], " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[Lambda]", "  ", 
       RowBox[{
        RowBox[{"Pi", "^", "2"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}], "^", "2"}]}]}]}], ")"}]}], "+", 
   RowBox[{"2", "betam", " ", 
    RowBox[{"Pi", "^", "2"}], 
    RowBox[{
     RowBox[{"\[Lambda]", "^", "2"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "m"}], ")"}], "^", 
      "3"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cons", ":=", 
   RowBox[{"beta\[Lambda]", "+", 
    RowBox[{"\[Eta]", " ", "\[Lambda]", " ", 
     RowBox[{"Om", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], "^", "2"}]}]}], " ", "-", 
    RowBox[{"2", 
     RowBox[{"\[Lambda]", "^", "2"}], " ", 
     RowBox[{"Pi", "^", "2"}], " ", 
     RowBox[{"betam", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], "^", "3"}]}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Om", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], "^", "2"}], "-", 
   RowBox[{"\[Lambda]", "  ", 
    RowBox[{"Pi", "^", "2"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.7736601046324778`*^9, 3.773660127945238*^9}, {
   3.773660174010584*^9, 3.773660215494793*^9}, {3.773660270296278*^9, 
   3.773660286829112*^9}, {3.7736603367487717`*^9, 3.77366038591404*^9}, {
   3.773660426178071*^9, 3.773660453584733*^9}, {3.773660613079496*^9, 
   3.773660660195491*^9}, {3.773660967684165*^9, 3.773661049528297*^9}, {
   3.834888408063088*^9, 3.834888421972035*^9}, {3.8349008614120703`*^9, 
   3.834900861850649*^9}, 3.834901963881055*^9, {3.834902719632435*^9, 
   3.834902720165305*^9}, {3.834903704624357*^9, 3.834903704993753*^9}, {
   3.834904540490937*^9, 3.8349045408358994`*^9}, 3.834972377602849*^9, {
   3.8349724267013283`*^9, 3.834972428083634*^9}, {3.834973622309483*^9, 
   3.8349736905844193`*^9}, {3.834973726356309*^9, 3.8349737651999187`*^9}},
 CellLabel->
  "In[380]:=",ExpressionUUID->"7467e12f-e67d-407a-8f19-3662ef1d8ecd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StreamPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"betam", ",", "betabeta\[Lambda]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", ",", 
     RowBox[{"-", "0.05"}], ",", "0.4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.83497380111497*^9, 3.83497383368356*^9}, {
  3.834973878605474*^9, 3.8349738880334597`*^9}, {3.834974038135232*^9, 
  3.834974083148705*^9}, {3.8349741344635553`*^9, 3.834974134662076*^9}, {
  3.8349742560019617`*^9, 3.83497426103194*^9}},
 CellLabel->
  "In[379]:=",ExpressionUUID->"5bc9a9ae-a74c-4492-bcdf-5bbc80422aba"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0.`\\\"]\\) \
encountered.\"",2,379,23,33594576448770191409,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.834974047164507*^9, 3.834974083810004*^9}, 
   3.834974135617359*^9, {3.834974256565538*^9, 3.8349742615925922`*^9}},
 CellLabel->
  "During evaluation of \
In[379]:=",ExpressionUUID->"abb859fe-b10e-48c1-be58-73ba12092845"],

Cell[BoxData[
 TemplateBox[{
  "Infinity","indet",
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0.`\\\", \\\" \\\", \
SuperscriptBox[\\\"\[Pi]\\\", \\\"2\\\"], \\\" \\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"",2,379,24,33594576448770191409,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.834974047164507*^9, 3.834974083810004*^9}, 
   3.834974135617359*^9, {3.834974256565538*^9, 3.834974261618428*^9}},
 CellLabel->
  "During evaluation of \
In[379]:=",ExpressionUUID->"b2ed82aa-8af9-4945-8e55-7c6d02f797b9"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.5112620979952931, 0.4}, {-0.5107931460717438, 
       0.3909775435995956}, {-0.5103298543246293, 
       0.38218201078995906`}, {-0.5098738857099021, 
       0.37363281739209603`}, {-0.5094254943951032, 
       0.36532227467453304`}, {-0.5085524603354538, 
       0.3493863863544128}, {-0.5077127854860086, 
       0.3343128359778099}, {-0.5069085031870948, 
       0.32004011369293534`}, {-0.5067606300355783, 
       0.31742351429048643`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.5066439756992634, 
       0.31535932844225145`}, {-0.5062180844273299, 
       0.307823228506453}, {-0.5055584350025502, 
       0.2961261068175274}, {-0.5049295549127559, 
       0.2849487486261585}, {-0.5043314441579471, 
       0.27429115393234615`}, {-0.5037667861140854, 
       0.2640985778380058}, {-0.5032382641571328, 
       0.25431627544505253`}, {-0.5027458782870892, 
       0.24494424675348653`}, {-0.5022896285039545, 
       0.23598249176330766`}, {-0.502134395349818, 0.2327833984847319}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.5020341906486242, 
       0.2307183487351875}, {-0.5018727128003879, 
       0.22739056285204517`}, {-0.5014983291690487, 
       0.2191280123972283}, {-0.5008771581230518, 
       0.20359104685693133`}, {-0.5003410512215093, 
       0.18871283822952556`}, {-0.500004097830165, 
       0.1749969740611132}, {-0.5001074320949103, 
       0.1627896891364274}, {-0.5004611805668896, 
       0.15143419968919097`}, {-0.5006152220668473, 
       0.14806723622512533`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.5007097122085963, 
       0.14600191710611565`}, {-0.5009629829240785, 
       0.14046605017557484`}, {-0.5017608930516867, 
       0.13027258052919943`}, {-0.5028797693833171, 
       0.12078746338825624`}, {-0.5043444703525731, 
       0.1119443713909369}, {-0.5084259830065887, 
       0.09598033404214922}, {-0.5125517526119077, 
       0.08547354804653959}, {-0.5177259192861563, 
       0.07601109495708029}, {-0.5235880981505647, 0.06807261466618515}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.5249450569872366, 
       0.06651853141083067}, {-0.5316775033980325, 
       0.05956533668100767}, {-0.5406783500319474, 
       0.052375147934236393`}, {-0.551171251794791, 
       0.04588412031481075}, {-0.5632659230768478, 
       0.04003168413109626}, {-0.5770720782684011, 
       0.03475726969145845}, {-0.5925082444796548, 
       0.030014186991867087`}, {-0.5971471101184559, 
       0.02878793886271137}}]}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      ArrowBox[{{-0.599145933041531, 
       0.028259565535958178`}, {-0.600769445707447, 
       0.02783040256288388}, {-0.6093836989464803, 
       0.025763677278351476`}, {-0.6183442341441032, 
       0.02380792703620173}, {-0.6276442812476639, 
       0.021957067734366495`}, {-0.6372770702045107, 
       0.02020501527077764}, {-0.647235830961992, 
       0.018545685543367017`}, {-0.6574903528052362, 
       0.016976713687049384`}, {-0.6680032125079192, 
       0.015496879217349616`}, {-0.6787568212502115, 
       0.014101814603114765`}, {-0.6805304575654656, 
       0.01388939027426541}}]}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      ArrowBox[{{-0.6825832664269685, 
       0.01364353009373663}, {-0.6897335902122825, 
       0.012787152313191857`}, {-0.7009159305743025, 
       0.011548524816427947`}, {-0.7122862535164409, 
       0.010381564581670076`}, {-0.7238269702188683, 
       0.009281904077765288}, {-0.735520491861754, 
       0.008245175773560619}, {-0.7440470335915743, 
       0.007547180912875022}, {-0.7526482414224677, 
       0.006906136682875626}, {-0.7613241153544344, 
       0.0063220430835624515`}, {-0.7649265416670996, 
       0.006105028625763487}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.7669902798960239, 
       0.005980706573369403}, {-0.7700746553874739, 
       0.005794900114935488}, {-0.7788629281270388, 
       0.005313188041708393}, {-0.7876520001785814, 
       0.0048653871285948384`}, {-0.7964418715421013, 
       0.00445149737559482}, {-0.8052325422175991, 
       0.004071518782708329}, {-0.8140355753146045, 
       0.00371684309010745}, {-0.8228625339426477, 
       0.0033788620379642483`}, {-0.831713418101729, 
       0.0030575756262787215`}, {-0.8405882277918482, 
       0.002752983855050877}, {-0.8496117016056629, 
       0.002453714494340459}}]}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      ArrowBox[{{-0.8516780449623309, 
       0.002385182876903777}, {-0.8560353711460734, 
       0.0022406693283168726`}, {-0.8716894190215876, 
       0.0017544360580132564`}, {-0.8873731995048366, 
       0.0013327622197540014`}, {-0.9011168522572865, 
       0.0010183264856662379`}, {-0.9148652349335337, 
       0.000749910780362677}, {-0.928632515117297, 
       0.0005240893674077982}, {-0.9339016797508728, 
       0.0004486482767724958}, {-0.9343529640794975, 
       0.0004426988112913333}}]}, 
     {Arrowheads[{{0.014877352596908516`, 1.}}], 
      ArrowBox[{{-0.9364202639287159, 
       0.000415444753678436}, {-0.9391749981935299, 
       0.00037912796761092405`}, {-0.9444505265457467, 
       0.0003156103819750356}, {-0.957648744758649, 
       0.00018263547534664356`}, {-0.9708819609218526, 
       0.00008592112762260281}, {-0.9841261895643114, 
       0.00002545759347430186}, {-0.9863530957282257, 
       0.000019617660635797314`}, {-0.9885039031279091, 
       0.000014166862283777627`}, {-0.9895555284843637, 
       0.000011681823321808246`}, {-0.9906042358934369, 
       9.45839598195553*^-6}, {-0.992843335640163, 
       5.747203462903379*^-6}, {-0.9948518997087638, 
       3.2405673933760544`*^-6}, {-0.9963152240378906, 
       1.7416319964878755`*^-6}, {-0.9968932618319627, 
       1.0896458410949535`*^-6}, {-0.9972788153486681, 
       4.190264659168914*^-7}, {-0.9976527573570699, 
       4.2573801531703305`*^-7}, {-0.9979356970601201, \
-5.374283086531001*^-8}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.2681241055054488, 0.4}, {-0.2676654406239665, 
       0.39460631564002485`}, {-0.2669193805694323, 
       0.38580329327019514`}, {-0.26619828606993756`, 
       0.37724602956142955`}, {-0.2648348068965395, 
       0.36084114185903626`}, {-0.26358262942471833`, 
       0.3453363799967357}, {-0.2624493799754201, 
       0.3306764714384193}, {-0.2614979388633444, 0.31756743770876683`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.2613562495106388, 
       0.3155048281489317}, {-0.2605701704281763, 
       0.30367012408930194`}, {-0.2598394629721228, 
       0.29121314022628303`}, {-0.2593364448229488, 
       0.2811012008332615}, {-0.258943581166553, 
       0.2713750814292359}, {-0.25866087200293547`, 
       0.26203478201420616`}, {-0.2584883173320962, 
       0.2530803025881724}, {-0.2584342311825267, 
       0.24447110201337763`}, {-0.25850692758271837`, 
       0.23616663915206498`}, {-0.25861696143847596`, 
       0.23288184388566122`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.25868617890652806`, 
       0.23081552338962216`}, {-0.2590326680323856, 
       0.22047192656988632`}, {-0.26010264220403545`, 
       0.20587880001124226`}, {-0.2617539536206056, 
       0.19226989464573893`}, {-0.26369593365963584`, 
       0.1791530998768059}, {-0.2663015591429097, 
       0.16691460994702678`}, {-0.27076288584720737`, 
       0.1550929141230513}, {-0.2731906788849156, 0.15004578070582703`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.27408689199675135`, 
       0.14818264530859784`}, {-0.27609953730872117`, 
       0.14399856155298602`}, {-0.28193450495462224`, 
       0.13324404244372742`}, {-0.2887661049692978, 
       0.12316919025608228`}, {-0.29663367661382606`, 
       0.113722214227254}, {-0.3055765591492855, 
       0.104851323594446}, {-0.3156233466759516, 
       0.09651897873387606}, {-0.3268026332940998, 
       0.08868764002176191}, {-0.32856267505099007`, 
       0.08762522284267636}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.330332681766788, 
       0.08655679049747848}, {-0.33738406000017157`, 
       0.08230035434075172}, {-0.3488349205213177, 
       0.0762363309214441}, {-0.36115521485753804`, 
       0.07049556976383901}, {-0.3743449430088327, 
       0.06507807086793642}, {-0.3883734002189561, 
       0.0599585270413208}, {-0.4032098817316626, 
       0.05511163109157659}, {-0.40619745172153915`, 
       0.05423810485622505}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.40818184743697217`, 
       0.053657893606070685`}, {-0.41885438754695237`, 
       0.05053738301870379}, {-0.4269796495680659, 
       0.04835250193609417}, {-0.43530691766482527`, 
       0.0462357828227024}, {-0.4438186888794505, 
       0.044182264136923756`}, {-0.45249746025416177`, 
       0.042186984337153476`}, {-0.461343231788959, 
       0.04024994342339158}, {-0.4703560034838422, 
       0.03837114139563806}, {-0.4795357753388114, 
       0.03655057825389292}, {-0.48866708945492116`, 
       0.034828878363529596`}}]}, 
     {Arrowheads[{{0.01940662085062841, 1.}}], 
      ArrowBox[{{-0.4907018189544695, 
       0.0344623901808314}, {-0.4983963195290079, 
       0.03308416862842777}, {-0.5080770918642351, 
       0.031438322144707764`}, {-0.520097826918352, 
       0.029498490556929394`}, {-0.532304950276566, 
       0.02762881961773516}, {-0.5446984619388768, 
       0.02582930932712508}, {-0.5572783619052845, 
       0.024099959685099155`}, {-0.5700323293452709, 
       0.022440019697629307`}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.8992608454502276, 
       0.017405680912005624`}, {-0.8908994747318241, 
       0.021078400929149123`}, {-0.881825952442403, 
       0.02572283308592088}, {-0.8719884004427936, 
       0.031397293474184136`}, {-0.8627502644528297, 
       0.037763388729848524`}, {-0.8528941374218179, 
       0.045546080174093624`}, {-0.8423210220309728, 
       0.055364132845656285`}, {-0.8402732058867994, 
       0.05745981122745481}, {-0.8381415552738187, 
       0.05973030697795994}, {-0.8359794436105596, 
       0.062143250560639005`}, {-0.8337851671727244, 
       0.06473358294606134}, {-0.8330829516396383, 0.06562079166080251}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.831799838549857, 
       0.0672419308433116}, {-0.8316537378238719, 
       0.06742652066113329}, {-0.829487377605051, 
       0.07041004491223943}, {-0.827280791337601, 
       0.07382259914998854}, {-0.8253484121852805, 
       0.07725102863394874}, {-0.8233741983309376, 
       0.08138104941795217}, {-0.8213471297974478, 
       0.08663495517624689}, {-0.8197743619844438, 
       0.09171757395601154}, {-0.818155837268291, 
       0.09829831957752802}, {-0.8164798152007726, 
       0.10729134812865983`}, {-0.8152151281672725, 
       0.1161487606923822}, {-0.8139067668990477, 
       0.12813569446699652`}, {-0.8132333385386948, 
       0.13594434427245808`}, {-0.8125452335537049, 
       0.14546127854855556`}, {-0.8124884177927799, 0.1463980105032435}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.8123632486363466, 
       0.14846169752711907`}, {-0.81187055372016, 
       0.15658484970163555`}, {-0.8111805398901725, 
       0.17052424261197932`}, {-0.8108293151790658, 
       0.17892846183593283`}, {-0.8104736596670137, 
       0.18855734265086566`}, {-0.8101157887544889, 
       0.19879855426128812`}, {-0.8097536431721513, 
       0.2105401156429488}, {-0.8093813530670018, 
       0.22675379870343318`}, {-0.8092955814572773, 0.2310980248666532}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.8092547694727942, 
       0.2331651015058123}, {-0.8090762520123951, 
       0.24220679052796143`}, {-0.8089222845213204, 
       0.2510476130045534}, {-0.8087673723877314, 
       0.26063131985736393`}, {-0.8086124676758992, 
       0.27036932693259397`}, {-0.8084566331650662, 
       0.2811588188288815}, {-0.8082998688552322, 
       0.29299979554622646`}, {-0.8081421747463975, 
       0.305892257084629}, {-0.8080323489741106, 0.31585496185562684`}}]}, 
     {Arrowheads[{{0.0198503952179716, 1.}}], 
      ArrowBox[{{-0.8080095591051076, 
       0.3179223157373088}, {-0.8079835239909408, 
       0.320284057892389}, {-0.8078238897412411, 
       0.3366230524178065}, {-0.80774370380605, 
       0.3455227473246368}, {-0.8076632719972984, 
       0.3549092406608815}, {-0.8075825943149857, 
       0.3647825324265404}, {-0.8075016707591123, 
       0.37514262262161374`}, {-0.8073897499170553, 
       0.3906359745732988}, {-0.8073336025064974, 
       0.39904499284762496`}, {-0.8073275305619767, 0.4}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.6705700190601426, 0.4}, {-0.6701501188992605, 
       0.3940959292106282}, {-0.6689982575412766, 
       0.37772038484839254`}, {-0.6678631010191768, 
       0.36140010080894047`}, {-0.6667446493329611, 
       0.3451350770922721}, {-0.6656466559455845, 
       0.3290694876201617}, {-0.6648563770972736, 0.31749846704811674`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.6647155003401125, 
       0.31543579276711003`}, {-0.6645728743200023, 
       0.3133475063143838}, {-0.6635233044562148, 
       0.29796913317493845`}, {-0.6624979463542215, 
       0.2829343682018256}, {-0.6615019117964184, 
       0.26831687241424085`}, {-0.6605403125652007, 
       0.25419030683137966`}, {-0.6596131486605685, 
       0.24055467145324216`}, {-0.6590951673889333, 0.2329278168095901}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.6589550763010816, 
       0.2308650890191778}, {-0.6587204200825219, 
       0.2274099662798283}, {-0.6578217715356471, 
       0.21423627562905978`}, {-0.6569693982530141, 
       0.20161148613772423`}, {-0.6561590556458798, 
       0.18953934090087327`}, {-0.6554034774804737, 
       0.17800861063335227`}, {-0.6547473012732183, 
       0.16666257288392558`}, {-0.654167359347324, 
       0.15592852928956238`}, {-0.6538083345242551, 
       0.14832820982684988`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.6537107794578991, 
       0.14626303320988393`}, {-0.6536870116476614, 
       0.1457598842933512}, {-0.6532984715259407, 
       0.1361721697475959}, {-0.6529296902298138, 
       0.12656730220243406`}, {-0.6526922341628166, 
       0.11750905910891501`}, {-0.6525861033249494, 
       0.10899744046703877`}, {-0.6526112977162116, 
       0.10103244627680531`}, {-0.6531760129468247, 
       0.08652319080017946}, {-0.6545067306153555, 
       0.07376215222795016}, {-0.6565154326036013, 0.06386514238756108}}]}, 
     {Arrowheads[{{0.009329885608520801, 1.}}], 
      ArrowBox[{{-0.6570204802430187, 
       0.06186456397549924}, {-0.6601729537020572, 
       0.052730933586294826`}, {-0.6647051099966427, 
       0.04440320297768022}, {-0.6707406149856279, 
       0.037180956816653885`}, {-0.6785339082951993, 
       0.030878033655712296`}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0., 0.12152477715603383`}, {-0.006398450851255795, 
       0.11952893644633143`}, {-0.014916524159999806`, 
       0.1169310770642439}, {-0.02355698274177059, 
       0.11435418844461184`}, {-0.03231982659656818, 
       0.1117982705874353}, {-0.04120505572439255, 
       0.10926332349271423`}, {-0.05021267012524371, 
       0.10674934716044866`}, {-0.060628403466126676`, 
       0.10381389391582904`}, {-0.07096081009156704, 
       0.10086135254651672`}, {-0.07942746914844538, 
       0.09850792258789672}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.08141942676253515, 
       0.09795422924866964}, {-0.08145987014789263, 
       0.09794298742658977}, {-0.09237556378143112, 
       0.09511006293012617}, {-0.10346561731593533`, 
       0.09231230576841498}, {-0.11447748178171732`, 
       0.08949812120558917}, {-0.12564572438494379`, 
       0.08671679144499263}, {-0.13720491233178145`, 
       0.08401759868996922}, {-0.14983521298502092`, 
       0.08129798180701106}, {-0.1618635009513394, 0.07883780264907543}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.16388990685058455`, 
       0.07842776164056052}, {-0.17595620312333302`, 
       0.0760099056767472}, {-0.18901669819248904`, 
       0.07336586761161527}, {-0.20222972932611363`, 
       0.07075646416846323}, {-0.21581430998609208`, 
       0.06822353119164895}, {-0.22954751045661206`, 
       0.06572118640136977}, {-0.24320640102186125`, 
       0.06320354751782305}, {-0.24510622826475106`, 0.0628505326033725}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.24713891433717972`, 
       0.062472830629338415`}, {-0.2524640487158371, 
       0.06148334494628232}, {-0.2617919396903047, 
       0.059781780442376635`}, {-0.27119007394526407`, 
       0.058098854006105996`}, {-0.28065845148071517`, 
       0.05643456563747039}, {-0.2901970722966581, 
       0.054788915336469846`}, {-0.29980593639309266`, 
       0.05316190310310433}, {-0.30948504377001906`, 
       0.051553528937373846`}, {-0.3192343944274373, 
       0.04996379283927842}, {-0.3286395759586741, 
       0.048458999232406146`}}]}, 
     {Arrowheads[{{0.019422783385662345`, 1.}}], 
      ArrowBox[{{-0.3306818505234709, 
       0.048137160691352154`}, {-0.338943825583749, 
       0.04684023484599269}, {-0.3489039060826424, 
       0.045306412950802386`}, {-0.35893422986202767`, 
       0.043791229123247136`}, {-0.36903479692190466`, 
       0.04229468336332692}, {-0.37920560726227337`, 
       0.040816775671041736`}, {-0.3894466608831339, 
       0.039357506046391606`}, {-0.3997579577844862, 
       0.037916874489376515`}, {-0.4101455454290166, 0.03650389456062924}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      ArrowBox[{{-0.1304822232124795, 0.4}, {-0.1303446321372292, 
       0.39877284815124303`}, {-0.1286564610519709, 
       0.3831880321729401}, {-0.12712260942296866`, 
       0.36845126601248684`}, {-0.12575749349737608`, 
       0.35444820826747975`}, {-0.12457552952234674`, 
       0.3410645175355152}, {-0.12357671749788071`, 
       0.32830019381659326`}, {-0.12286216794500039`, 
       0.31766074527473537`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.1227227422455473, 
       0.3155979729172543}, {-0.12192952174183824`, 
       0.3040612033564486}, {-0.12131288922673557`, 
       0.2924846907119977}, {-0.12090360166224604`, 
       0.28146240577706816`}, {-0.12072433369764111`, 
       0.2708842287525391}, {-0.12142774531551949`, 
       0.25742379167806145`}, {-0.12262211439230007`, 
       0.24465172603175764`}, {-0.12398171592640964`, 
       0.2331054195728926}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.12428196055668758`, 
       0.23106053561868298`}, {-0.12610016455542508`, 
       0.2203726303462409}, {-0.12867915065773286`, 
       0.20913361070423753`}, {-0.13184874679196737`, 
       0.19843061185665326`}, {-0.13563121976238324`, 
       0.18822629313134048`}, {-0.1400488363732351, 
       0.1784833138561518}, {-0.14419484599388047`, 
       0.17075274060898746`}, {-0.1487877894140761, 
       0.16332352222903665`}, {-0.153839861035458, 
       0.15617544884709803`}, {-0.15466817094985155`, 
       0.15514262651624455`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.1559616681680188, 
       0.15352976062075657`}, {-0.15936325525966194`, 
       0.14928831059397035`}, {-0.16537016648832398`, 
       0.14264189760045237`}, {-0.17187278912307993`, 
       0.1362159999973428}, {-0.17888331756556586`, 
       0.12999040791544036`}, {-0.18641394621741755`, 
       0.12394491148554378`}, {-0.19446017997578605`, 
       0.11808665505635771`}, {-0.20301238850567305`, 
       0.11243119965901936`}, {-0.2120750633604907, 
       0.10697096044797638`}, {-0.22025913339886086`, 0.102465526454251}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.22207832657197388`, 
       0.10148368171548326`}, {-0.2317497782585661, 
       0.09660579120256682}, {-0.24237080140864822`, 
       0.09168569147709552}, {-0.2535202570973093, 
       0.08693046855570997}, {-0.26520263687796136`, 
       0.08233253759285784}, {-0.2773924938726326, 
       0.0778895383980916}, {-0.2900551693783097, 
       0.07360071836714975}, {-0.29877439011254636`, 
       0.07085079505121243}}]}, 
     {Arrowheads[{{0.0006175270348871263, 1.}}], 
      ArrowBox[{{-0.3007461308224889, 
       0.07022893491984045}, {-0.303181337210843, 0.06946090403375912}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.38960228870544583`, 0.4}, {-0.38921126909173304`, 
       0.3939709832488858}, {-0.3882289923281115, 
       0.3790006667002057}, {-0.38729078548624274`, 
       0.36471767923665277`}, {-0.3863966485661269, 
       0.35112202085822697`}, {-0.3855465815677638, 
       0.33821369156492836`}, {-0.3846927939665542, 
       0.3253594714257414}, {-0.38417773739719263`, 0.3174789265968304}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.38404289877935205`, 
       0.3154158487996125}, {-0.3838905174927905, 
       0.31308436206345835`}, {-0.3831378819815891, 
       0.3014270912841562}, {-0.3824404979276007, 
       0.2902714756696043}, {-0.3817662471134817, 
       0.2774654019490488}, {-0.38118760611093455`, 
       0.2653502485338587}, {-0.38072126123319894`, 
       0.2537992084002865}, {-0.38036165037586167`, 
       0.2428545505562482}, {-0.38004461300683534`, 
       0.23281956292814732`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.3799915907165685, 
       0.23075279455985603`}, {-0.37979912871060373`, 
       0.22140163270662333`}, {-0.37971544343033603`, 
       0.21145725887780026`}, {-0.37976347518497566`, 
       0.2020342751129699}, {-0.37995619787805024`, 
       0.19306750281557114`}, {-0.38030658541308676`, 
       0.18449176338904255`}, {-0.3808146377900855, 
       0.17630705683338418`}, {-0.38148035500904637`, 
       0.16851338314859604`}, {-0.3833452743075483, 
       0.1539230204080569}, {-0.3844383705926588, 0.1483340227198554}}]}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      ArrowBox[{{-0.3848352096467681, 
       0.1463049859495212}, {-0.38596183364328623`, 
       0.1405445611838515}, {-0.38941557325015114`, 
       0.12830867252933104`}, {-0.393836817809159, 
       0.11695486602672019`}, {-0.39922556732031, 
       0.10648314167601895`}, {-0.4055818217836039, 
       0.09689349947722731}, {-0.4130248927772626, 
       0.08804848749884905}, {-0.42167409187950783`, 
       0.0798106538093881}, {-0.425742270680375, 0.07666079689716948}}]}, 
     {Arrowheads[{{0.00779532213130902, 1.}}], 
      ArrowBox[{{-0.4273770175430809, 
       0.07539506622079796}, {-0.4315294190903396, 
       0.07217999840884434}, {-0.4425908744097578, 
       0.06515652129721781}, {-0.45485206139967077`, 
       0.058653677679238014`}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.914819976261082, 
       0.021542184684016193`}, {-0.914505155023302, 
       0.02472979734055414}, {-0.914294645309925, 
       0.027504426481129645`}, {-0.9140739024818384, 
       0.031252625344868015`}, {-0.913841938443372, 
       0.03663388415786372}, {-0.9136923671367789, 
       0.041232932086908765`}, {-0.9135380879173941, 
       0.047431464134930455`}, {-0.9133787954588348, 
       0.05631832647763246}, {-0.9132770586761413, 
       0.06395592802596455}, {-0.91317328964826, 
       0.07427828671463652}, {-0.913067388196957, 
       0.0891632898261281}, {-0.9130042178285335, 
       0.10119243574485527`}, {-0.91299224311055, 0.10419884544581229`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.9129840082756695, 
       0.1062663085380413}, {-0.9129402984787663, 
       0.1172402252197006}, {-0.9129080507192426, 
       0.12753034816590256`}, {-0.9128756052650191, 
       0.13991343454547078`}, {-0.9128558371818071, 
       0.1486510866208891}, {-0.912835998020499, 
       0.15857857763510524`}, {-0.9128160870692189, 
       0.17001294449166027`}, {-0.912796103616091, 
       0.1832712240940953}, {-0.9127884631742914, 0.1889652284304289}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.9127857249580681, 
       0.19103270610735984`}, {-0.9127760465203096, 
       0.19896804005351787`}, {-0.912765989928622, 
       0.20796138302126488`}, {-0.9127559146410695, 
       0.2177180159810356}, {-0.9127409197456827, 
       0.23396410725935265`}, {-0.9127334071448148, 
       0.24305843317424272`}, {-0.9127258844086427, 
       0.2529036066706497}, {-0.9127183514888586, 
       0.2636091040173849}, {-0.9127118114054548, 0.2737318514039496}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.9127104887023934, 
       0.2757993304728105}, {-0.9127032600694919, 
       0.287444599008704}, {-0.9126957020703763, 
       0.3007239080877972}, {-0.9126881238093805, 
       0.31688218879551944`}, {-0.9126843306390264, 
       0.3256826051784185}, {-0.9126805347754351, 
       0.33496387224734314`}, {-0.9126767389683709, 
       0.34430315527600824`}, {-0.9126729405811237, 
       0.35423932091017996`}, {-0.912671403608827, 0.35849850061673944`}}]}, 
     {Arrowheads[{{0.00953673839548292, 1.}}], 
      ArrowBox[{{-0.9126706575359409, 
       0.3605659799742204}, {-0.9126691396136937, 
       0.3647723691498582}, {-0.9126653360660805, 
       0.37590229999504293`}, {-0.9126615299385401, 
       0.3877632620758793}, {-0.9126578677012193, 0.4}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0., 0.01701278208570056}, {-0.0022656876686499797`, 
       0.016991162640537606`}, {-0.011330482258559062`, 
       0.01690514071584519}, {-0.02041070033264773, 
       0.016818020900085738`}, {-0.0295294771171854, 
       0.016728156356658672`}, {-0.038656413105934866`, 
       0.016637308840891825`}, {-0.04777079449928266, 
       0.016547086883143346`}, {-0.05691028508343379, 
       0.016455613809358133`}, {-0.06611254864459325, 
       0.016361012945481097`}, {-0.0781356404293779, 
       0.016232082092408}, {-0.08269499382887328, 0.01618155994110939}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.08476234640146046, 
       0.0161586516270771}, {-0.09030774599621047, 
       0.016097203107344412`}, {-0.10253945707586219`, 
       0.015959944869484623`}, {-0.11474136539910434`, 
       0.015823876258022937`}, {-0.12705801512325218`, 
       0.01568439523157966}, {-0.13960244418385725`, 
       0.015537490127166757`}, {-0.15223798497904528`, 
       0.015387615391566006`}, {-0.16482796990694182`, 
       0.01523922547155918}, {-0.16745606053788795`, 
       0.015208198105219428`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.1695233959595147, 
       0.015183791042267088`}, {-0.17992648673612688`, 
       0.01506097164449182}, {-0.19527966574087738`, 
       0.014875721399038873`}, {-0.21088750692119324`, 
       0.014683474735200331`}, {-0.22675001027707453`, 
       0.014484231652976196`}, {-0.2428671758085213, 
       0.01427799215236647}, {-0.252216185459964, 0.01415622537712319}}]}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      ArrowBox[{{-0.25428348961151226`, 
       0.014129299641738776`}, {-0.2592390035155335, 
       0.014064756233371153`}, {-0.27586549339811095`, 
       0.013844523895990241`}, {-0.28427423665523677`, 
       0.013731784070405187`}, {-0.29274664545625395`, 
       0.013617295140223737`}, {-0.3066256507555635, 
       0.013426485287705651`}, {-0.32087227978416993`, 
       0.013225617425406603`}, {-0.33548653254207333`, 
       0.013014691553326588`}, {-0.33697484970342656`, 
       0.012992738755622166`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.3390421043267603, 
       0.012962246583840504`}, {-0.3504684090292737, 
       0.012793707671465603`}, {-0.36581790924577107`, 
       0.012562665779823658`}, {-0.3815350331915653, 
       0.012321565878400748`}, {-0.39761978086665656`, 
       0.012070407967196868`}, {-0.4140721522710449, 
       0.011809192046212025`}, {-0.4217314063286366, 
       0.011684641654420663`}}]}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      ArrowBox[{{-0.4237986125190283, 
       0.011651025934274702`}, {-0.42685646926723003`, 
       0.011601300823556787`}, {-0.44007942466346595`, 
       0.011379806772485358`}, {-0.45374101845975257`, 
       0.011144709892997734`}, {-0.46784125065609006`, 
       0.010896010185093924`}, {-0.4823801212524783, 
       0.010633707648773923`}, {-0.4973576302489175, 
       0.01035780228403773}, {-0.5064848008360552, 
       0.010186398197315163`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.5085519158543036, 
       0.010147578723254638`}, {-0.5127737776454073, 
       0.010068294090885346`}, {-0.5286285634419479, 
       0.009765183069316771}, {-0.5418278743056507, 
       0.009506129447971837}, {-0.5555818669033488, 
       0.009227245682110462}, {-0.569890541235042, 
       0.008928531771732645}, {-0.5847538973007306, 
       0.008609987716838387}, {-0.5912339938292744, 
       0.008467771339927243}}]}, 
     {Arrowheads[{{0.0055258951022092075`, 1.}}], 
      ArrowBox[{{-0.5933009755950183, 
       0.008422408025265086}, {-0.6001719351004143, 
       0.008271613517427686}, {-0.6161446546340934, 0.007913409173500547}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.7542200863507885, 
       0.20019767444663844`}, {-0.7505941138464545, 
       0.1940534589482993}, {-0.7470756733634016, 
       0.18204987224114252`}, {-0.745378948708846, 
       0.17392090922586398`}, {-0.7437383477282616, 
       0.16452006494187907`}, {-0.742125808584663, 
       0.15448328002354095`}, {-0.7405887027413611, 
       0.14351180247974757`}, {-0.7390228527364913, 
       0.1318657185007203}, {-0.7373744894331449, 
       0.12021313036559145`}, {-0.7373181678208248, 
       0.11977118087460298`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.7370568040676456, 
       0.11772028827898547`}, {-0.7358911527267518, 
       0.10857355054266574`}, {-0.7348203825127424, 
       0.09696649150024789}, {-0.734284410999993, 
       0.08538118115946028}, {-0.7341036389777976, 
       0.07458885706132541}, {-0.7341813323016371, 
       0.0642570760182037}, {-0.7347759563175461, 
       0.05484638108510828}, {-0.7381020594971515, 
       0.03878396476726965}, {-0.7397761027186015, 
       0.035979772741644114`}}]}, 
     {Arrowheads[{{0.002251700302964986, 1.}}], 
      ArrowBox[{{-0.7408358659459502, 
       0.03420456195072542}, {-0.7456084043061345, 0.026210076599248754`}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      ArrowBox[{{-0.5902280365521412, 0.4}, {-0.5902069762225716, 
       0.3995607085669476}, {-0.5894495525616154, 
       0.3841814604009964}, {-0.5886908396554791, 
       0.36883584685351245`}, {-0.5879479970915513, 
       0.3541198518902855}, {-0.5872202953077219, 
       0.340063933039511}, {-0.5865099229903207, 
       0.326576717716602}, {-0.5860018215643188, 0.31740903532845377`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.5858874110146907, 
       0.3153447238993403}, {-0.585696942232955, 
       0.3119080925370735}, {-0.5849110095842749, 
       0.29796522414945775`}, {-0.5841571999491768, 
       0.28464855884123885`}, {-0.5834338216926955, 
       0.27199128118325555`}, {-0.5827142536941652, 
       0.25929972157762815`}, {-0.5820327375901534, 
       0.24719898572694804`}, {-0.5813892733806605, 
       0.23568907363121536`}, {-0.5812278085231077, 
       0.23277692764418675`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.581113352261924, 
       0.23071261874905732`}, {-0.5807838610656861, 
       0.22476998529042996`}, {-0.580221026829527, 
       0.21438004670593533`}, {-0.5797052968564793, 
       0.2044575838790748}, {-0.5792366711465432, 
       0.19500259680984844`}, {-0.5788151496997187, 
       0.1860150854982562}, {-0.5781361140045005, 
       0.16925466159856076`}, {-0.5776908841799209, 
       0.15398848363057502`}, {-0.5776123419827678, 
       0.14809344335712057`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.5775847984947649, 
       0.14602614734384545`}, {-0.5774919822982624, 
       0.13905976193264202`}, {-0.5776359237513828, 
       0.12562829070489429`}, {-0.5781645128556034, 
       0.11344614291123868`}, {-0.5791195539272449, 
       0.10226539151558221`}, {-0.5805540952893733, 
       0.09199687484389879}, {-0.5825276104117658, 
       0.08264215428620059}, {-0.5850915413308103, 
       0.07408938740245193}, {-0.588297330082895, 
       0.0662267317526171}, {-0.5891194067629644, 0.0649291102193561}}]}, 
     {Arrowheads[{{0.005088543034297857, 1.}}], 
      ArrowBox[{{-0.590225855830229, 
       0.0631826160419298}, {-0.5970400734654686, 
       0.052426593215606956`}, {-0.6027860687929039, 0.04642597388454864}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.03785240187119507, 0.4}, {-0.03617283965151903, 
       0.3870949341173357}, {-0.03431438180097503, 
       0.3716878113604516}, {-0.032728118546381156`, 
       0.3570725112805386}, {-0.03142893731900643, 
       0.34319131040460815`}, {-0.030431725550119873`, 
       0.32998648525967217`}, {-0.02978161400028876, 
       0.3180035210998854}, {-0.02977296569363478, 0.3177231894291597}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.0297092137314275, 
       0.3156566930856959}, {-0.02942629096444978, 
       0.30648585593497124`}, {-0.029365756442602933`, 
       0.29543348976492967`}, {-0.029600010434748227`, 
       0.2848464225897608}, {-0.030149661456425232`, 
       0.2746692777215577}, {-0.031035318023173525`, 
       0.26484667847241355`}, {-0.032256980134993105`, 
       0.2553786248423283}, {-0.03381464779188398, 
       0.24626511683130214`}, {-0.035728856484354504`, 
       0.23746868338264532`}, {-0.03677656343706141, 0.23357430049482086`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.037313680046828133`, 
       0.23157780927326557`}, {-0.03802014170291304, 
       0.22895185343966823`}, {-0.0406885034475596, 
       0.2207146270023709}, {-0.04373394171829417, 
       0.21275700407075335`}, {-0.04675742636463608, 
       0.20481407690782502`}, {-0.050201894785851325`, 
       0.19712136171319797`}, {-0.05835378295290175, 
       0.1824865672288476}, {-0.06668101431251312, 
       0.17258658686815953`}, {-0.07595022415592813, 
       0.16307506895497897`}, {-0.07805105736534317, 0.16107075321352024`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.0795469446155615, 
       0.15964359071931403`}, {-0.08572079918957139, 
       0.1537533782775512}, {-0.0964941046036712, 
       0.14481134207162905`}, {-0.10827470317942661`, 
       0.1362294577253753}, {-0.12106715769803678`, 
       0.12798822262695284`}, {-0.13486930392793062`, 
       0.12007333425227412`}, {-0.14773548714901855`, 
       0.11346822004953724`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.14957475586629712`, 
       0.1125239944219063}, {-0.14967897763753701`, 
       0.11247049007725166`}, {-0.15995681526767927`, 
       0.10763819562150163`}, {-0.17066017644938636`, 
       0.10293047021543585`}, {-0.18178906118265825`, 
       0.09834731385905429}, {-0.19334346946749498`, 
       0.09388872655235697}, {-0.20531249032072224`, 
       0.08955023497503595}, {-0.21768521275916572`, 
       0.08532736580678335}, {-0.2265455216236556, 0.08247903556964845}}]}, 
     {Arrowheads[{{0.0004948087786765124, 1.}}], 
      ArrowBox[{{-0.2285137969561169, 
       0.08184629259982658}, {-0.23046163678282547`, 0.08122011904759917}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.00006572690426803668, 1.}}], 
      ArrowBox[{{-0.7352846582319573, 
       0.2713811075290666}, {-0.7350860030375906, 0.2711956367119281}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.7271474560837659, 
       0.31210834741113047`}, {-0.7213120825478578, 
       0.29869054755024815`}, {-0.7198738571445454, 
       0.292660641522502}, {-0.7184505781505757, 
       0.28562868753119636`}, {-0.7170422455659485, 
       0.27759468557633127`}, {-0.7156488593906639, 
       0.2685586356579067}, {-0.7142135210601603, 
       0.25913998058510135`}, {-0.7128021567753005, 
       0.24896922868193153`}, {-0.7114101294088231, 
       0.23791568359078513`}, {-0.7106552236585808, 
       0.23150196974714088`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.710413545882669, 
       0.22944866428938138`}, {-0.7100513503425117, 
       0.22637143438449842`}, {-0.7087110368672153, 
       0.21268232287287123`}, {-0.7075376672314093, 
       0.19896786314419224`}, {-0.7064310751313994, 
       0.18524326412869258`}, {-0.7052910942634915, 
       0.1715237347566032}, {-0.7041680510534614, 
       0.15731229694141655`}, {-0.7034150681037283, 
       0.14705000075954117`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.7032637761305482, 
       0.1449880642452212}, {-0.7031620253419294, 
       0.1436013174006666}, {-0.7023321787065981, 
       0.13068739919168904`}, {-0.7016587906215666, 
       0.11847167462870531`}, {-0.7010430045715125, 
       0.10632558894220225`}, {-0.7006988811417126, 
       0.09501697465465436}, {-0.7006264203321673, 
       0.08454583176606165}, {-0.7008256221428766, 
       0.07491216027642408}, {-0.7014284789599654, 
       0.06606923776386346}, {-0.7019418410596502, 0.0624173705166747}}]}, 
     {Arrowheads[{{0.010831916402239024`, 1.}}], 
      ArrowBox[{{-0.7022296476586085, 
       0.06037002130077852}, {-0.7025669831695587, 
       0.05797034180650152}, {-0.7042411347716566, 
       0.05061547240433827}, {-0.7064509337662593, 
       0.044004629557373734`}, {-0.7135142148370668, 
       0.03265634494736114}, {-0.7247935672860694, 0.02356680939478417}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.19958991621702393`, 0.4}, {-0.19900720500107472`, 
       0.3940008759418506}, {-0.19769283460233814`, 
       0.38029033559315395`}, {-0.19637123232635678`, 
       0.36663911408792094`}, {-0.19515130595038013`, 
       0.3535882764476455}, {-0.19402949977159994`, 
       0.3411794001102524}, {-0.1930164808984407, 
       0.32928775276196726`}, {-0.19229217372972282`, 
       0.3176287796199947}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.1921666581199409, 
       0.31556512639321815`}, {-0.19152309995092134`, 
       0.30302025550734335`}, {-0.19107669515876813`, 
       0.2907809644344361}, {-0.19083048082101925`, 
       0.2791379783977986}, {-0.19060532898566854`, 
       0.2674530378113191}, {-0.19062249260951852`, 
       0.25628049316142565`}, {-0.19088197169256926`, 
       0.24562034444811806`}, {-0.19138376623482062`, 
       0.2354725916713964}, {-0.19158487827601672`, 
       0.23291882988835247`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.19174719241905297`, 
       0.23085773174192542`}, {-0.1921475961986599, 
       0.2257733227524637}, {-0.19319318154647427`, 
       0.21645862561252296`}, {-0.19452052227826372`, 
       0.2075285002515742}, {-0.1961296183940283, 
       0.1989829466696174}, {-0.20027489036660856`, 
       0.18287530386570972`}, {-0.20571081105334096`, 
       0.16796544622382992`}, {-0.21240162389848585`, 
       0.15433371005731153`}, {-0.21391802570467836`, 
       0.1519629081309344}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.21503203311911484`, 
       0.15022122534385313`}, {-0.2204671613754859, 
       0.14172373313058187`}, {-0.2299955232502188, 
       0.12997236324435238`}, {-0.24107480928856215`, 
       0.11891644819933446`}, {-0.253722593753375, 
       0.10851112415486645`}, {-0.26062442255307006`, 
       0.10356481745911117`}, {-0.2679161506200773, 
       0.09877912061807356}, {-0.27497318745090177`, 
       0.0945249194179746}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.9655104795510592, 
       0.01550585411215579}, {-0.9654888626914087, 
       0.018096552653893677`}, {-0.9654669613307099, 
       0.02182075699261322}, {-0.9654534846648417, 
       0.024952404898257195`}, {-0.9654399026738323, 
       0.02917044937430834}, {-0.9654262124309381, 
       0.03521885632023531}, {-0.965417589242897, 
       0.04045632174899938}, {-0.9654089240269422, 
       0.04756278717337684}, {-0.9654002155549442, 
       0.05788260313735998}, {-0.9653953780324521, 
       0.06572725192712268}, {-0.9653905273782233, 
       0.07608734709348326}, {-0.9653856631602895, 
       0.0905856207451098}, {-0.965383494256492, 0.09820479304766504}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.9653829594541874, 
       0.10027227247001218`}, {-0.9653807889577856, 
       0.10942507694025706`}, {-0.9653807145890485, 
       0.10980487207910883`}, {-0.9653806402172495, 
       0.11018733019770396`}, {-0.9653805286545774, 
       0.1107653933872808}, {-0.9653804542758961, 
       0.11115394215344135`}, {-0.9653803798941577, 
       0.11154524184502508`}, {-0.9653796359085095, 
       0.11561890882096257`}, {-0.9653788916168392, 
       0.12000338069182853`}, {-0.9653781470190081, 
       0.12473567559207972`}, {-0.9653769338110039, 
       0.13357553360422225`}, {-0.9653757197793487, 
       0.1440835943912142}, {-0.9653745049240429, 
       0.15625985795305575`}, {-0.9653732892450861, 
       0.17010432428974667`}, {-0.9653723290156191, 0.1829714513641202}}]}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      ArrowBox[{{-0.9653721747267313, 
       0.1850389308504585}, {-0.9653720727112637, 
       0.18640594366460472`}, {-0.9653714641203377, 
       0.19587649085428743`}, {-0.9653708553244224, 
       0.20636346139773498`}, {-0.9653702463236602, 
       0.218059957026991}, {-0.9653696371181933, 
       0.23115907947409886`}, {-0.9653690362264384, 
       0.24599848122845766`}, {-0.9653687357054974, 
       0.254342070559475}, {-0.9653684351345141, 
       0.2633015855263844}, {-0.965368295849783, 0.2677381104384116}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.9653682309412497, 
       0.269805589929488}, {-0.9653681345134884, 
       0.27287702612918574`}, {-0.9653678338424204, 
       0.2830683923678791}, {-0.9653675331213099, 
       0.29387568424246446`}, {-0.9653672323501571, 
       0.3052989017529419}, {-0.9653669315271578, 
       0.3175914590766371}, {-0.9653666306505077, 
       0.3310067703908759}, {-0.965366329722092, 
       0.34566343044497017`}, {-0.965366201162089, 0.35250476958785554`}}]}, 
     {Arrowheads[{{0.010986263975147117`, 1.}}], 
      ArrowBox[{{-0.9653661623107525, 
       0.3545722490795858}, {-0.9653660287437958, 
       0.3616800339882317}, {-0.9653658782359505, 
       0.37025282399026016`}, {-0.965365727715651, 
       0.37927461870850054`}, {-0.9653655771828971, 
       0.3887454181429527}, {-0.965365426637689, 
       0.3986652222936168}, {-0.9653654073435625, 0.4}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.4502661902248046, 0.4}, {-0.45019923753451013`, 
       0.3988142817709507}, {-0.44929690477649364`, 
       0.3832215384624118}, {-0.4484261369881611, 
       0.3684185283086291}, {-0.4475894658356815, 
       0.3542934284069104}, {-0.44678689131905513`, 
       0.34084623875725606`}, {-0.4460184134382817, 
       0.3280769593596657}, {-0.4453735537282715, 0.31744571389810633`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.44524837664431616`, 
       0.31538202735507537`}, {-0.44524700752292823`, 
       0.31535945583243885`}, {-0.44451555431258805`, 
       0.3032163108165493}, {-0.4438225613344703, 
       0.29168511551435816`}, {-0.44317250600694724`, 
       0.2806530963187818}, {-0.44250537847252314`, 
       0.2680152307747004}, {-0.4419125651572257, 
       0.2560662640878188}, {-0.44140735574644413`, 
       0.24468202373334152`}, {-0.4409853203450488, 
       0.23390390055286714`}, {-0.4409431859813608, 0.2327973975715399}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.4408645157501928, 
       0.23073141537293249`}, {-0.4405733097849169, 
       0.22308396942729153`}, {-0.4402645229166978, 
       0.2127865395855163}, {-0.440058959740392, 
       0.20301161102754156`}, {-0.439956620255999, 
       0.1937591837533672}, {-0.43996825285884383`, 
       0.18496445672288198`}, {-0.4401046059442509, 
       0.17656262889597463`}, {-0.4403656795122205, 
       0.16855370027264518`}, {-0.4407514735627524, 
       0.1609376708528936}, {-0.4418312301938297, 0.1481056152337698}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.4420398950985408, 
       0.14604934071857337`}, {-0.4437484799376388, 
       0.13369509339816685`}, {-0.4462357194115111, 
       0.12181477884133164`}, {-0.4495235697012008, 
       0.11081813697200037`}, {-0.4536120308067081, 
       0.10070516779017302`}, {-0.45850110272803263`, 
       0.09147587129584958}, {-0.4643180952941851, 
       0.08298794086409483}, {-0.4711903183341759, 
       0.07509906986997364}, {-0.47450794328579365`, 
       0.07204829692375514}}]}, 
     {Arrowheads[{{0.012927731747241487`, 1.}}], 
      ArrowBox[{{-0.4760297951088987, 
       0.07064885472103774}, {-0.47911777184800514`, 
       0.06780925831348594}, {-0.4881004558356726, 
       0.06111850619463176}, {-0.498206596222299, 
       0.05495093570798948}, {-0.509504418933005, 
       0.04923066904813749}, {-0.5219939239677907, 0.0439577062150758}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.32913889965998877`, 0.4}, {-0.3284208530963093, 
       0.39024552086812114`}, {-0.327283555426578, 
       0.3749125611664561}, {-0.326210129105138, 
       0.3603728644004606}, {-0.32520584889915516`, 
       0.34650673531860876`}, {-0.3242707148086298, 
       0.3333141739209008}, {-0.32340472683356164`, 
       0.32079518020733666`}, {-0.32317532661321585`, 
       0.3175162571214167}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.3230310341870249, 
       0.31545381896574304`}, {-0.3225326837554526, 
       0.30833066654462626`}, {-0.3217418969988826, 
       0.2964307604643521}, {-0.32102930974277766`, 
       0.28513426559550037`}, {-0.3204040924503596, 
       0.27432477105111236`}, {-0.3199722181477622, 
       0.26185545571627483`}, {-0.3196928956128063, 
       0.2500571006330756}, {-0.3195935414673543, 
       0.23880497379568472`}, {-0.3196334522805038, 
       0.23285017100916128`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.319647308815709, 
       0.23078273795180082`}, {-0.3196650168374522, 
       0.22814065253937876`}, {-0.31975690910498, 
       0.21743525430794597`}, {-0.32006046468291727`, 
       0.2072355077073444}, {-0.3205756835712642, 
       0.19754141273757408`}, {-0.32130256577002064`, 
       0.18835296939863494`}, {-0.32226137639224717`, 
       0.17960629973270145`}, {-0.323472380551004, 
       0.17123752578194784`}, {-0.3249355782462914, 
       0.16324664754637427`}, {-0.32665096947810907`, 
       0.15563366502598064`}, {-0.3286726378507288, 
       0.14889075006845837`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.32926639871791374`, 
       0.1469103663978444}, {-0.3309267695094553, 
       0.14137249520346495`}, {-0.33638821760316245`, 
       0.12828512438713252`}, {-0.3430686299113259, 
       0.11640366632646529`}, {-0.3511845177128482, 
       0.10538198526710098`}, {-0.36073588100772924`, 
       0.09522008120903963}, {-0.37172271979596927`, 
       0.08591795415228122}, {-0.3775490260676468, 0.08190161545686048}}]}, 
     {Arrowheads[{{0.00533295563426627, 1.}}], 
      ArrowBox[{{-0.3792512478517606, 
       0.08072819632972691}, {-0.3841726326759992, 
       0.07733566126840845}, {-0.39811321824625023`, 0.06933325972900398}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.797554018115998, 
       0.11916216683113391`}, {-0.7941826815134428, 
       0.12611085668766656`}, {-0.7907536905567966, 
       0.13364384518265332`}, {-0.7872652702894171, 
       0.14186241031363173`}, {-0.7837776535869556, 
       0.15074045233229266`}, {-0.7802277152785604, 
       0.16061601235018996`}, {-0.7766114116662538, 
       0.17180871906953615`}, {-0.7733486180774939, 
       0.1831903070582881}, {-0.770024849526383, 
       0.19650096027760477`}, {-0.7699392558612878, 
       0.19690838205426336`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.7695141862847947, 
       0.1989316930302072}, {-0.7666328329020077, 
       0.2126467981503271}, {-0.7651920633227056, 
       0.2205390617968761}, {-0.7637372111032851, 
       0.2292871379618114}, {-0.7622671047995587, 
       0.23913387634257333`}, {-0.760780572967339, 
       0.25032212663660214`}, {-0.7592759600591338, 
       0.2633207045951387}, {-0.7577516105274507, 
       0.27859842596942375`}, {-0.7575694440985951, 0.2807029135116473}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.7573911478437593, 
       0.28276269065875476`}, {-0.7563860000618087, 
       0.29437471488570355`}, {-0.7556967101017015, 
       0.3032997584852583}, {-0.7550028629512017, 
       0.313045360273613}, {-0.7543042436509633, 
       0.3237573414824011}, {-0.7536006372416402, 
       0.3355815233432558}, {-0.7528945372777749, 
       0.34796180553014394`}, {-0.7521834847134119, 
       0.36162813002014615`}, {-0.7520252420276741, 0.3652814987282945}}]}, 
     {Arrowheads[{{0.0079027053670632, 1.}}], 
      ArrowBox[{{-0.7519357747261114, 
       0.36734704152673414`}, {-0.7518211075727967, 
       0.369994376459271}, {-0.7514572380003619, 
       0.3788670632377362}, {-0.7510917312647785, 
       0.38843138465101423`}, {-0.7507246356098228, 
       0.39862560926728097`}, {-0.7506755871057283, 0.4}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.08445622854992464, 0.4}, {-0.08412361636295469, 
       0.39727395950958744`}, {-0.08252437383416233, 
       0.3836975361892848}, {-0.080913287480691, 
       0.3701798109976876}, {-0.07946818402773206, 
       0.35724165334316443`}, {-0.0781833417521546, 
       0.34492415714033287`}, {-0.07707592582335138, 
       0.3331040406453404}, {-0.07642798773852519, 
       0.32002737488468547`}, {-0.07635948589138786, 0.3177266818918194}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.07629795511381295, 
       0.3156601182190414}, {-0.07605686002050961, 
       0.30756273376946014`}, {-0.07600387091863393, 
       0.2955968671852152}, {-0.0762552443497884, 
       0.28416752517010047`}, {-0.07653569471122117, 
       0.2727018272029512}, {-0.07717866146624064, 
       0.26169994190086315`}, {-0.07818414461484689, 
       0.25116186926383643`}, {-0.07955214415703982, 
       0.24108760929187079`}, {-0.0809733586438744, 
       0.23325786731062267`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.08135215995875839, 
       0.23122560475366347`}, {-0.08347268159076993, 
       0.22210301382969894`}, {-0.08604946677445308, 
       0.21313579996113652`}, {-0.08903726293601497, 
       0.20451864200092318`}, {-0.09245816568787013, 
       0.19621410711290754`}, {-0.09633427064243304, 
       0.18818476246093807`}, {-0.10066557779970375`, 
       0.18043060804501498`}, {-0.10545208715968225`, 
       0.17295164386513817`}, {-0.11562047928577518`, 
       0.15970782948295087`}, {-0.11731517469126697`, 
       0.15783354374176403`}}]}, 
     {Arrowheads[{{0.012012120009207733`, 1.}}], 
      ArrowBox[{{-0.11870178513594248`, 
       0.15629999135434733`}, {-0.12135851943399137`, 
       0.15336171749296867`}, {-0.1275324556389874, 
       0.1471994689703941}, {-0.1341422879007632, 
       0.14122108391522717`}, {-0.14118801621931887`, 
       0.13542656232746786`}, {-0.14866964059465432`, 
       0.12981590420711617`}, {-0.15658716102676956`, 
       0.12438910955417215`}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.7935787487987785, 
       0.10876795668770317`}, {-0.7883208582349261, 
       0.09659370638195458}, {-0.7857964601899594, 
       0.08687990131899166}, {-0.7835769519370204, 
       0.07425878987017022}, {-0.7823314539310608, 
       0.0652496677990374}, {-0.7814538601581937, 
       0.05613656269957695}, {-0.7819248792498973, 
       0.04515233569633994}, {-0.7836177879708048, 
       0.035356481387067526`}, {-0.7858856450740933, 
       0.028311152819381635`}}]}, 
     {Arrowheads[{{9.118065714062669*^-6, 1.}}], 
      ArrowBox[{{-0.7865191449801209, 
       0.02634312098038672}, {-0.7865306975676669, 0.02630723169311608}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{0., 0.06577838517783154}, {-0.0014361319635881054`, 
       0.06566201347111703}, {-0.01242709075242314, 
       0.06477439595002762}, {-0.02345017741888951, 
       0.06387818572667797}, {-0.03455358377943421, 
       0.06296049374767768}, {-0.04614683187003761, 
       0.061982360885687364`}, {-0.0578324638844005, 
       0.06098341854071998}, {-0.06955504946826718, 
       0.059976152402561766`}, {-0.08125915826738196, 
       0.05897304816099898}, {-0.08241029211398598, 0.058873986874209916`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.08447015847144551, 
       0.05869672424520686}, {-0.09300639984170879, 
       0.05796213455611472}, {-0.1048548527765211, 
       0.05693114636806675}, {-0.11674379025552767`, 
       0.05589212834675332}, {-0.1286124854624371, 
       0.054857125242072605`}, {-0.14316688190017982`, 
       0.05359015062703287}, {-0.15780240075221721`, 
       0.05231229456218011}, {-0.1668572851761026, 
       0.051519357570862616`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.16891688271795677`, 
       0.051338998440727854`}, {-0.17251904201854928`, 
       0.051023557047514295`}, {-0.18731680569917608`, 
       0.04972393808303545}, {-0.2021956917940975, 
       0.048413437668743564`}, {-0.2171557003033136, 
       0.04709205580463864}, {-0.23219683122682433`, 
       0.04575979249072068}, {-0.24731908456462984`, 
       0.04441664772698968}, {-0.2512953149654647, 0.04406252109869284}}]}, 
     {Arrowheads[{{0.0059370417817245415`, 1.}}], 
      ArrowBox[{{-0.25335464345406544`, 
       0.04387911546554072}, {-0.26252246031673, 
       0.04306262151344563}, {-0.27780695848312476`, 0.04169771385008855}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], ArrowBox[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAAP6xux8v+5r8hG9nRvM/XP81YlrX6
0ua/kzqlr8tV1z/DbTuFjcvmv2Tj4uYLKNc/k8+aOiXE5r88tyMcn/LWP5j9
dZ3CvOa/CfMIE4m11j8jhPPjBbzmv1BwrMUBr9Y/gDxOO0m75r+r6DoMZ6jW
PyH9Q1wuuua/YivgBl2e1j8ZIFPacbnmv8Ji9riWl9Y/iWzuabW45r8kKXQd
vZDWP1b5gLDQt+a/jAC4aESI1j/55QcS7Lbmv62uBVCvf9Y/gxsIzXm25r96
dL4jWnvWP/zj1VCVtea/DTFQraFy1j+UB3TwsLTmvyzkxgTNadY/jDdOrMyz
5r/ZYdk93GDWPxUluZboqua/9SRUs4UB1j/7tExyEaLmv2RG/0akl9U/66sZ
HUmZ5r+Hm5DCuyPVP+yuZ4yziea/NeGVZHRA1D9wiLM9b3rmv4i6jjIjSdM/
S/4jhwFy5r8ZfSWeZrLSP8wKxQo=
       "]]}, 
     {Arrowheads[{{0.014277088983766232`, 1.}}], 
      ArrowBox[{{-0.7011869668174313, 
       0.29008405257509223`}, {-0.7006207424945067, 
       0.2850208696732964}, {-0.699722832776414, 
       0.27640318304732653`}, {-0.6988346097404873, 
       0.2674797348269084}, {-0.6979608542405692, 
       0.2584130604286391}, {-0.6971063471305028, 
       0.249365695269116}, {-0.6962710884102882, 
       0.24033763934833904`}, {-0.6954550780799251, 0.2313288926663082}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.9397927185167927, 
       0.017085260262372257`}, {-0.939682887060224, 
       0.01962312390708882}, {-0.9395686541314444, 
       0.023266500474575326`}, {-0.9394959543792555, 
       0.02636772502290405}, {-0.9394214950021075, 
       0.030549548782503856`}, {-0.9393451892170864, 
       0.036554855319108626`}, {-0.9392974726492598, 
       0.04163842104005468}, {-0.9392490467691703, 
       0.048490533618440905`}, {-0.939199884880198, 
       0.05832768276737896}, {-0.9391692288444509, 
       0.06670039374201525}, {-0.9391382921667004, 
       0.07800716121423734}, {-0.9391070658603992, 
       0.09429360330202695}, {-0.93909938988743, 0.09977762282970884}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.9390964960426744, 
       0.1018451002965503}, {-0.9390882287631853, 
       0.10775157265395542`}, {-0.939078771481642, 
       0.11608698201430445`}, {-0.9390692880532077, 
       0.1258360558570129}, {-0.9390597780042305, 
       0.1375266279706092}, {-0.9390502408610587, 
       0.1516865321436217}, {-0.9390425580971228, 
       0.16522513336536704`}, {-0.9390348583034854, 
       0.18147197980509985`}, {-0.9390336004966552, 
       0.18454425287512036`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.9390327540583506, 
       0.18661173219394722`}, {-0.9390310019757724, 
       0.1908913051713758}, {-0.9390271413246093, 
       0.2013627814898104}, {-0.9390232785117208, 
       0.21236033328432424`}, {-0.9390194116466152, 
       0.224608292757232}, {-0.9390155363040321, 
       0.24026449347253315`}, {-0.9390135969136464, 
       0.24901692878538412`}, {-0.939011656377198, 
       0.2583855874017021}, {-0.9390097158706915, 
       0.26785750683792364`}, {-0.9390094417564772, 0.2693109083985269}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.9390090518260396, 
       0.2713783878538514}, {-0.9390077742780065, 
       0.27815217121741936`}, {-0.939005831599143, 
       0.28926958054018936`}, {-0.9390038878341007, 
       0.3012097348062335}, {-0.9390019429843317, 
       0.31424097740725626`}, {-0.9389999970512879, 
       0.32863165173496217`}, {-0.9389980500349694, 
       0.3443817577893512}, {-0.9389970761205819, 
       0.35276659771405183`}, {-0.9389969297399803, 0.3540775666274671}}]}, 
     {Arrowheads[{{0.010605898214300108`, 1.}}], 
      ArrowBox[{{-0.9389966988886711, 
       0.35614504610667413`}, {-0.9389961019353757, 
       0.3614912955704233}, {-0.9389951274785054, 
       0.37070055455039247`}, {-0.9389941527491255, 
       0.3805390778458863}, {-0.9389931777472357, 
       0.3910068654569048}, {-0.9389923873775095, 0.4}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.8645599299018959, 
       0.05682919931260164}, {-0.8640310720020878, 
       0.062248586385109814`}, {-0.8634780679663203, 
       0.06956219298796255}, {-0.8628974790105214, 
       0.08001861867756511}, {-0.8625094586193716, 
       0.08926914302386595}, {-0.8621081559930615, 
       0.10179230131081023`}, {-0.8619021317640181, 
       0.10994116400425202`}, {-0.8616922657600052, 
       0.1198636251282213}, {-0.8614459158805624, 
       0.13413391802673832`}, {-0.8613699378678658, 
       0.13944359659538264`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.8613403566226745, 
       0.1415108644542165}, {-0.8613207783015311, 
       0.14287908387053444`}, {-0.8611942930136878, 
       0.15301573994377332`}, {-0.8610664151473524, 
       0.16501307387389896`}, {-0.8609370998328445, 
       0.17934027328835533`}, {-0.8608560066804708, 
       0.18965511595490195`}, {-0.8607743576424459, 
       0.20134314896105782`}, {-0.86069214305702, 
       0.21475839837020488`}, {-0.8606416647852125, 
       0.22420685917330804`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.860630619462107, 
       0.22627430916087055`}, {-0.8606093532624434, 
       0.2302548902457251}, {-0.8605677394768406, 
       0.23895100555927729`}, {-0.8605259755191843, 
       0.2485022383912271}, {-0.8604840613894743, 
       0.2589085887415745}, {-0.860441997087711, 
       0.27017005661031956`}, {-0.8604119352379983, 
       0.27880095107407754`}, {-0.8603817978701841, 
       0.28803689531318766`}, {-0.8603515846208558, 
       0.29794937868113136`}, {-0.8603212951266012, 
       0.30860989053139}, {-0.8603203371608634, 0.3089728863303057}}]}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      ArrowBox[{{-0.8603148809885718, 
       0.3110403586228452}, {-0.8602909288767161, 
       0.3201163783969415}, {-0.8602604853604968, 
       0.332566789810764}, {-0.8602300032111104, 
       0.34548916299872184`}, {-0.8601994469022408, 
       0.3594869100729014}, {-0.8601687357604013, 
       0.3761864185036428}, {-0.8601533494546996, 
       0.38519250791895354`}, {-0.8601394057505555, 0.3937393474214284}}]}, 
     {Arrowheads[{{0.0010140805182210404`, 1.}}], 
      ArrowBox[{{-0.8601360419851294, 
       0.3958068241771023}, {-0.8601292340375183, 0.4}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.6977080955485834, -0.05}, {-0.6948241763183348, \
-0.04656109163060609}, {-0.6837450548240431, -0.03844112205935216}, \
{-0.6714499242656603, -0.03254161632950139}, {-0.6585467891752318, \
-0.02775234252035218}, {-0.6445237725253807, -0.02429859071676205}, \
{-0.6353640141501244, -0.02307760933668271}, {-0.6260093672840286, \
-0.022049798956810675`}, {-0.6220470798942277, -0.021667967328674886`}}]}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      ArrowBox[{{-0.6199891338734083, -0.021469650345972494`}, \
{-0.6165666185346446, -0.0211398346421738}, {-0.6070001723661221, \
-0.020372824704429478`}, {-0.5974838251664782, -0.019581042234622224`}, \
{-0.5879439784854525, -0.018882669077581644`}, {-0.5783806323230454, \
-0.018277705233307757`}, {-0.5687937866792566, -0.01776615070180055}, \
{-0.5592291357088545, -0.01732452697482587}, {-0.5497323735666071, \
-0.01692935554414956}, {-0.5403035002525147, -0.01658063640977162}, \
{-0.537454012496517, -0.016488626252565853`}}]}, 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      ArrowBox[{{-0.5353876099895829, -0.01642190197234629}, \
{-0.5309425157665769, -0.01627836957169205}, {-0.5216685363695379, \
-0.01601207426075501}, {-0.5125006783221415, -0.015771269707804667`}, \
{-0.5034389416243876, -0.015555955912841018`}, {-0.49448332627627634`, \
-0.015366132875864065`}, {-0.48477528419994226`, -0.01517879908123775}, \
{-0.4752113242226652, -0.015005862247562292`}, {-0.4657914463444452, \
-0.014847322374837692`}, {-0.45651565056528254`, -0.014703179463063952`}, \
{-0.4527085095285276, -0.014649086534722723`}}]}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      ArrowBox[{{-0.4506412386912996, -0.01461971417047866}, \
{-0.44738393688517664`, -0.014573433512241066`}, {-0.43839630530412815`, \
-0.01445808452236904}, {-0.42955275582213653`, -0.014357132493447866`}, \
{-0.4208532884392021, -0.014270577425477552`}, {-0.41228798447466897`, \
-0.014193954038383177`}, {-0.4038469252478813, -0.014122797052089823`}, \
{-0.3955301107588391, -0.014057106466597488`}, {-0.3873375410075425, \
-0.013996882281906174`}, {-0.37132513571818565`, -0.01389283311492661}, \
{-0.3679456435891363, -0.0138749323044133}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.36587819310015224`, -0.013863981238976327`}, \
{-0.35580970937981066`, -0.013810649551151126`}, {-0.3407484523323715, \
-0.01374455538605593}, {-0.32609855491582185`, -0.013688774415117228`}, \
{-0.31186001713016165`, -0.01364330663833502}, {-0.298032838975391, \
-0.013608152055709304`}, {-0.28587700069674793`, -0.01358365312913178}, \
{-0.2831795514253583, -0.013579261752474512`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.2811120746729765, -0.013575895954553436`}, \
{-0.27401184209836266`, -0.013564336962167543`}, {-0.26242693763687924`, \
-0.013549621876983704`}, {-0.25111186176894174`, -0.013538926195747375`}, \
{-0.24005636249298154`, -0.01353181206137924}, {-0.22925018780743003`, \
-0.013527841616799983`}, {-0.2158189661213486, -0.01352617520306819}, \
{-0.2027177439824345, -0.013527282193147194`}, {-0.19841292216584475`, \
-0.013528590165360017`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.19634544276918228`, -0.01352921834597158}, \
{-0.1899465213906878, -0.013531162587036995`}, {-0.17750529834610845`, \
-0.013537816384737594`}, {-0.16539407484869642`, -0.013547243586248998`}, \
{-0.15361285089845184`, -0.013559444191571195`}, {-0.14216162649537456`, \
-0.01357441820070419}, {-0.13104040163946465`, -0.013592165613647986`}, \
{-0.12020253668262756`, -0.01361183832225111}, {-0.1136463295110993, \
-0.013624670956977444`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.11157885397937886`, -0.01362871768057999}, \
{-0.10960139197676882`, -0.013632588218362093`}, {-0.09923696752188833, \
-0.013654415301980931`}, {-0.08910926331798613, -0.01367731957310763}, \
{-0.07921827936506226, -0.013701301031742186`}, {-0.06956401566311667, \
-0.0137263596778846}, {-0.060146472212149325`, -0.01375249551153487}, \
{-0.05096564901216032, -0.013779708532692999`}, {-0.04199297731317499, \
-0.01380771812537296}, {-0.03319988836521865, -0.013836243673588725`}, \
{-0.028879979699150907`, -0.013850808781091264`}}]}, 
     {Arrowheads[{{0.006484390285221239, 1.}}], 
      ArrowBox[{{-0.026812511958351753`, -0.013857779504833483`}, \
{-0.024586382168291336`, -0.013865285177340293`}, {-0.016152458722393147`, \
-0.013894842636627665`}, {0., -0.013954849202533112`}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.6298764459366734, 0.4}, {-0.6295826233676901, 
       0.39431902200668795`}, {-0.6291207605776235, 
       0.3854893783418871}, {-0.6286567317895704, 
       0.37657855223896397`}, {-0.6281970349974899, 
       0.3678300910122854}, {-0.6277481681953404, 
       0.3594875419762183}, {-0.6268044684180953, 
       0.34270816705988205`}, {-0.6258830275617289, 
       0.326637746795911}, {-0.6253480961424411, 0.31742512388851185`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.6252282497043508, 
       0.31536112091334156`}, {-0.6249887049502734, 
       0.3112356659312813}, {-0.6241198808090513, 
       0.29651546288366765`}, {-0.6232546830599255, 
       0.28178017240683984`}, {-0.6224222365652254, 
       0.2676965848885994}, {-0.6216225413249511, 
       0.25426470032894666`}, {-0.6208555973391026, 
       0.24148451872788135`}, {-0.6203358863596762, 
       0.23280679212075717`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.6202122860212008, 
       0.230743010541577}, {-0.6201262320865842, 
       0.22930614938675956`}, {-0.6194392730463003, 
       0.21767970160693714`}, {-0.6187947202182511, 
       0.20660517538841422`}, {-0.6181925736024362, 
       0.19608257073119056`}, {-0.617639061580758, 
       0.18606496224683866`}, {-0.6171404125351182, 
       0.17650542454693063`}, {-0.6166966264655169, 
       0.16740395763146648`}, {-0.6163077033719542, 
       0.15876056150044632`}, {-0.6158960110496848, 0.1481584639161567}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.6158270181698589, 
       0.14609216303853503`}, {-0.6155520089873905, 
       0.13646248604505692`}, {-0.6154023968640253, 
       0.1265159878915169}, {-0.6154229387856489, 
       0.11727536439835312`}, {-0.6160284767609968, 
       0.10062428622597375`}, {-0.6174766069077008, 
       0.08593434119355754}, {-0.6199978848547318, 
       0.07299398686406006}, {-0.6230442518400826, 0.06423843630479747}}]}, 
     {Arrowheads[{{0.008387246931159095, 1.}}], 
      ArrowBox[{{-0.623723652104909, 
       0.06228577485682742}, {-0.6238929071651772, 
       0.06179931959890356}, {-0.6293747192344784, 
       0.05208688726142694}, {-0.6366563664580772, 
       0.043593237714969056`}, {-0.645774444708033, 0.0360630603683953}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.5509064312492555, 0.4}, {-0.550401383325139, 
       0.3897166507966024}, {-0.549673246703135, 
       0.37528140266605475`}, {-0.5489437575053955, 
       0.3608910829031268}, {-0.5482324729450428, 
       0.3471169338105264}, {-0.5475386775682345, 
       0.33399415973610636`}, {-0.5468645177364978, 
       0.3214171476363075}, {-0.546641629623705, 0.3174109770280399}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.5465267805331732, 
       0.3153466899509504}, {-0.5460955631622582, 
       0.3075960282602561}, {-0.5453576893630576, 
       0.29447732139178107`}, {-0.5446562223904752, 
       0.2819505982587314}, {-0.5439893868939846, 
       0.27005266845182424`}, {-0.5433265431584542, 
       0.2581169879617133}, {-0.5427063144209356, 
       0.24673459943133724`}, {-0.5421287006814293, 
       0.2359055028606962}, {-0.5419656332548809, 0.23277344126194519`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.5418581377463451, 
       0.2307087581952545}, {-0.5415937019399351, 
       0.22562969824979004`}, {-0.5411057872907488, 
       0.21584537478949978`}, {-0.5406694258281666, 
       0.20649072167070637`}, {-0.5402846175521882, 
       0.19756573889340978`}, {-0.5399513624628135, 
       0.18907042645761002`}, {-0.5394615042237569, 
       0.17318924511060096`}, {-0.5392218434908778, 
       0.15866761012977915`}, {-0.5392477915332491, 
       0.14806317546317915`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.5392528504436529, 
       0.14599570216041072`}, {-0.5392556422647663, 
       0.14485474192248837`}, {-0.5396212409168052, 
       0.13231863660399615`}, {-0.5403543762753911, 
       0.1208478569753416}, {-0.5414907851689201, 
       0.11023096583756395`}, {-0.5430726489262852, 
       0.10039699067781961`}, {-0.5451458314480906, 
       0.091355224518189}, {-0.5477515934203012, 
       0.08301462846209748}, {-0.5509311955288813, 
       0.07528416361297036}, {-0.5563955594621313, 0.06630487164557648}}]}, 
     {Arrowheads[{{0.004825610187788327, 1.}}], 
      ArrowBox[{{-0.5574703536751857, 
       0.06453872078853759}, {-0.5593027573999391, 
       0.06152763143803122}, {-0.5708421915508423, 0.04983363579821539}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{0., 0.1818601481690991}, {-0.004175900164302368, 
       0.17764659493499568`}, {-0.01062275877290674, 
       0.17113065052665422`}, {-0.01754798279567017, 
       0.16477896984050874`}, {-0.024953242992000062`, 
       0.1585988477127886}, {-0.03283352708367418, 
       0.15256839963480553`}, {-0.04329474005679716, 
       0.14606029533211892`}, {-0.05434200792768966, 
       0.13971501886761573`}, {-0.06569062358233985, 
       0.13345246352798135`}, {-0.0662369144520085, 0.1331737663080336}}]}, 
     {Arrowheads[{{0.018774447736167862`, 1.}}], 
      ArrowBox[{{-0.06807857720805979, 
       0.13223421868113638`}, {-0.07764193480450544, 
       0.12735535043808455`}, {-0.09019108594196171, 
       0.12141946749374083`}, {-0.10333322134248393`, 
       0.11564060259076568`}, {-0.11706215114316938`, 
       0.11001567290913183`}, {-0.13137168548111533`, 
       0.10454159562881209`}, {-0.13936013004290107`, 
       0.10163904413004567`}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.01999999999999999, 1.}}], ArrowBox[CompressedData["
1:eJwBUQGu/iFib1JlAgAAABQAAAACAAAAouQuBcf057+amZmZmZmpv4KsOg/b
7ee/LJ7Xlq2XqL+upekUUrLnv//O8liFWKO/wWq55Emc578VJeRvAgmiv6b8
+Zhfhee/A/VdxybeoL+yO8ljkm3nv/n9jV9gpp+/06/SliRr57/u8TxbO3Sf
v9CCu4a0aOe//MqWn6JCn79a8N55CGXnvy/C0Jcv+Z6/YTtzU5Ni578rUWE2
zMiev3upUuobYOe/Ssb2he+Ynr/TF+Q61F3nv4+jQzOEbZ6/Tl5HhRVb57+n
SqBa7jmev4C0FmHbUee/NAQMfFaSnb8PxKfngkjnv8uGFnRA8Zy/2ToKQww/
57+VXyokYFacvwsBziEv2ua/M10VGZhZl7/A/pS59Grmv76prhx/6pO/MyAK
On7z5b+c2pmpvn6Rv/II6vqbreW/FR/SVIeAkL9DGbh1
       "]]}, 
     {Arrowheads[{{0.0012967864972290469`, 1.}}], 
      ArrowBox[{{-0.6753882923171679, -0.015881774751818175`}, \
{-0.6700604479267132, -0.015276115566402945`}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.01999999999999999, 1.}}], ArrowBox[CompressedData["
1:eJwBUQGu/iFib1JlAgAAABQAAAACAAAANTs5bHGJ6b+amZmZmZmpv7qcNd5I
h+m/VucfMBr/qL9b4V/+9m7pv5vGth1xiaS/C6Ql52ZU6b/b/7hr1Tehv1Hq
5yeeUem/XeLKb5PvoL8WWHRLz07pvxx7cUkxqaC/5WYic7FL6b8jH6hq3F2g
v9NEPfJoSum/8BMh1qU/oL9zCrdu50jpvy1fKI/THKC/YAps67BD6b+FkSyd
q1Gfv+jUh09JP+m/UsK0mEaYnr92xNqB0zrpv+ghfS255Z2/KBImVA4L6b88
iDpRrBaYv+7htYWB1ei/YVYYeiT8k79VZKaAVZrov3wRyIWxAJG/R66LiTJZ
6L+Y0BLoUHONvxdOyQxDE+i/LNuXNiILir96eBAEicnnv02EfuW6foe/JWIS
aQZ957+UDSbj/oOFv1ipMrspeOe/AVI91ZBrhb8TU61T
       "]]}, 
     {Arrowheads[{{0.0016786539544156617`, 1.}}], 
      ArrowBox[{{-0.7313571994737775, -0.01029725204760416}, \
{-0.7244373278118271, -0.009753973838821147}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.009380996969780692, 1.}}], 
      ArrowBox[{{-0.8499405514455713, -0.05}, {-0.8489887811375114, \
-0.04180277400128391}, {-0.8476576205227935, -0.03430562466331767}, \
{-0.8475191987407904, -0.03368444930608936}, {-0.8473797819713356, \
-0.033081298373971474`}, {-0.847239363808189, -0.03249543981366588}, \
{-0.8471617112637895, -0.03218026423480496}, {-0.8470867766654017, \
-0.03188215762433459}, {-0.8469498151053055, -0.03135123947191436}, \
{-0.8468119106733474, -0.03083445131173003}, {-0.8466730578040154, \
-0.030331269344640446`}, {-0.8452302546714656, -0.025921635461206377`}, \
{-0.8436859945536843, -0.022463653881541954`}, {-0.8420358170912539, \
-0.01969396986067042}, {-0.8371111260854364, -0.014472536814917348`}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      ArrowBox[{{-0.16559391124844194`, 0.4}, {-0.16429681245127062`, 
       0.3874652397139028}, {-0.16282976664841775`, 
       0.37281369035407247`}, {-0.16150401325148317`, 
       0.35882399595035797`}, {-0.160319552260467, 
       0.3454961565027594}, {-0.15927638367536917`, 
       0.3328301720112766}, {-0.1582209173781578, 
       0.3202191603431621}, {-0.1580314083233278, 0.3176501805682362}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.15787930733592787`, 
       0.31558830357387724`}, {-0.15733133891109183`, 
       0.3081600579844269}, {-0.1566016408434876, 
       0.29669193286401074`}, {-0.156049845467396, 
       0.28569758119509425`}, {-0.1561126907358244, 
       0.2733859961825072}, {-0.15646144163393905`, 
       0.26167310063924193`}, {-0.15714198411014307`, 
       0.25045018491961885`}, {-0.15813902284830214`, 
       0.2397534855721979}, {-0.1587824459325626, 0.23304947556722708`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.15897996641085335`, 
       0.2309914529456579}, {-0.1591689358655058, 
       0.22902252589654548`}, {-0.16058109370275364`, 
       0.21874926193663224`}, {-0.16237549636004575`, 
       0.20893369369245834`}, {-0.164552143837382, 
       0.19957582116402356`}, {-0.1671381427986256, 
       0.19061999564591514`}, {-0.17016059990763957`, 
       0.1820105684327202}, {-0.17361951516442392`, 
       0.17374753952443875`}, {-0.17751488856897868`, 
       0.16583090892107075`}, {-0.18187062565143408`, 
       0.15822458601455291`}, {-0.18505106380216527`, 
       0.15340655321287097`}}]}, 
     {Arrowheads[{{0.0045264197173646645`, 1.}}], 
      ArrowBox[{{-0.1861900526029627, 
       0.15168110371726334`}, {-0.18671063194192034`, 
       0.15089248019682194`}, {-0.1920349074404375, 
       0.1438345914678778}, {-0.19784345214698557`, 0.1370509198277205}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.009812820771497139, 1.}}], 
      ArrowBox[{{-0.8942346282238731, -0.05}, {-0.8940170136053897, \
-0.04355902129917544}, {-0.8936035517039921, -0.03566589045490995}, \
{-0.8935611839113611, -0.035023687149286054`}, {-0.8935186270296895, \
-0.03440141638434285}, {-0.8934758802176819, -0.03379817777969059}, \
{-0.8934522894405313, -0.03347412545810183}, {-0.8934299425654217, \
-0.03317305529172393}, {-0.8933891810581502, -0.03263733866570932}, \
{-0.8933482476982387, -0.03211646623213879}, {-0.8933071417750165, \
-0.03160983957614563}, {-0.8928862736466083, -0.027185754082443822`}, \
{-0.892447193488463, -0.02373159005476455}, {-0.891989271909513, \
-0.020962021684971986`}, {-0.8907659350796917, -0.01595604106271421}, \
{-0.8894095547537464, -0.012693739570956507`}, {-0.8879150979497157, \
-0.01039649939804705}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      ArrowBox[{{-0.23392548194340554`, 0.4}, {-0.233547497708037, 
       0.3959060464731821}, {-0.23230274344197147`, 
       0.3822841970475882}, {-0.23112612136078267`, 
       0.36932808428585423`}, {-0.23002467516281136`, 
       0.35691092515508027`}, {-0.22892409597187638`, 
       0.34286648988219914`}, {-0.2279479726984492, 
       0.3295354634357948}, {-0.22716762058904477`, 0.3175812492460569}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.2270430023249532, 
       0.315517544328443}, {-0.22642073696264067`, 
       0.30466055744604587`}, {-0.22573990648027578`, 
       0.29249126262092007`}, {-0.22522465076898962`, 
       0.2808582841352914}, {-0.22487496982878222`, 
       0.26976162198916015`}, {-0.2246908636596536, 
       0.25920127618252614`}, {-0.2246860616931356, 
       0.2491109211570321}, {-0.22487429336075998`, 
       0.23942423135432056`}, {-0.22514302879325057`, 
       0.2328810772468088}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.22522787120536614`, 
       0.23081533931199202`}, {-0.2252555586625269, 
       0.23014120677439165`}, {-0.22582985759843618`, 
       0.22126184741724525`}, {-0.227617961638623, 
       0.20453434701212872`}, {-0.23029901074726122`, 
       0.18906195277979948`}, {-0.23396118938843097`, 
       0.17473453668507222`}, {-0.23871673726324383`, 
       0.16132779205125553`}, {-0.2436321849077081, 
       0.15083445835746162`}}]}, 
     {Arrowheads[{{0.00990939960987727, 1.}}], 
      ArrowBox[{{-0.24450921011831658`, 
       0.14896221418797095`}, {-0.24456565437169991`, 
       0.1488417188783494}, {-0.2515079407137991, 
       0.13727631716635386`}, {-0.25963927015217014`, 
       0.12648972257187413`}, {-0.2690553165494416, 0.11634007075151535`}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.008565725373898348, 1.}}], 
      ArrowBox[{{-0.9507665109175673, -0.05}, {-0.9507520544869008, \
-0.04462124495811142}, {-0.9507164133813776, -0.0363208909722361}, \
{-0.9507128251474898, -0.03566464727007818}, {-0.9507092325369475, \
-0.035030964454786456`}, {-0.9507052756044579, -0.034358617528867284`}, \
{-0.9507036553573238, -0.03409061488272203}, {-0.9507018011482629, \
-0.0337892575196055}, {-0.9506984269218579, -0.03325406982483519}, \
{-0.9506950488457898, -0.03273500960945559}, {-0.950691666915998, \
-0.03223135915297758}, {-0.9506576315768771, -0.027877123240777204`}, \
{-0.9506232017934747, -0.024536642002314306`}, {-0.9505883760153004, \
-0.021888682470330587`}, {-0.9505088710161343, -0.017524413504880636`}, \
{-0.9504272709253234, -0.014583643544414217`}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.00782892256741419, 1.}}], 
      ArrowBox[{{-0.984072939822271, -0.05}, {-0.9840724928009783, \
-0.04447273450417893}, {-0.9840713732566261, -0.03597984229640931}, \
{-0.9840712612151323, -0.03531783129696135}, {-0.984071149157942, \
-0.0346796667025039}, {-0.9840710258769012, -0.03400372933243531}, \
{-0.9840709754383711, -0.03373462611469384}, {-0.984070917976161, \
-0.03343345294456374}, {-0.984070813489, -0.03289911325509515}, \
{-0.9840707089881974, -0.032381527368697906`}, {-0.9840706044737515, \
-0.03187991934721917}, {-0.9840695585674435, -0.027565893120812385`}, \
{-0.9840685112778615, -0.02428778462808772}, {-0.9840674626139785, \
-0.021707434305501816`}, {-0.9840652033149004, -0.017627727590387447`}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.006794045573800421, 1.}}], 
      ArrowBox[{{-0.8193271941306719, 
       0.05269391209277914}, {-0.8179383799211146, 
       0.04478401698407302}, {-0.8171056085663179, 
       0.03549420117089133}, {-0.8194619664034464, 0.025020864000822082`}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      ArrowBox[{{-0.48076893327662135`, 0.4}, {-0.4807604422832171, 
       0.39983887963058673`}, {-0.48000547056988935`, 
       0.38577539718069603`}, {-0.47926937607458886`, 
       0.3723836527560058}, {-0.47855407006507467`, 
       0.35954663315130664`}, {-0.47772800095590645`, 
       0.34526136622040776`}, {-0.4769352426699619, 
       0.3317009797344004}, {-0.47618083509468245`, 
       0.3187426041475607}, {-0.47610448885733764`, 
       0.31743260438185805`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.47598420112503725`, 
       0.31536862707779373`}, {-0.47546309826758754`, 
       0.3064271959751301}, {-0.47474911558007604`, 
       0.2940698087625067}, {-0.4740793119199157, 
       0.28227143088390694`}, {-0.47345368728710674`, 
       0.2710320623393307}, {-0.4728722416816489, 
       0.260351703128778}, {-0.4723388819332432, 
       0.2501656532044284}, {-0.4718575148715901, 
       0.24040921251846142`}, {-0.471506814476755, 0.23279133017047912`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.47141302355166215`, 
       0.23072598110961584`}, {-0.47105075880854236`, 
       0.22218515886167545`}, {-0.47047067637907614`, 
       0.20549634903032982`}, {-0.47013597046976174`, 
       0.19015958989633427`}, {-0.4700596772230102, 
       0.17577170410058598`}, {-0.47028501037289006`, 
       0.1626050497059332}, {-0.470839670147048, 
       0.15045825364278656`}, {-0.47103181569165203`, 
       0.14807071785354414`}}]}, 
     {Arrowheads[{{0.01913210887963274, 1.}}], 
      ArrowBox[{{-0.47119766732509577`, 
       0.14600990134402209`}, {-0.47175135677313085`, 
       0.13912994284155666`}, {-0.47305046010775154`, 
       0.12855507810394767`}, {-0.47476890693836116`, 
       0.11874652530097447`}, {-0.47693670288886325`, 
       0.10961976896701361`}, {-0.4795838535831614, 
       0.10109029363644162`}, {-0.48275562630449276`, 
       0.09311937842620616}, {-0.4865060092842848, 
       0.08569447078615258}, {-0.4908780895687269, 
       0.07877030775000407}, {-0.49591495420400866`, 0.07230162635148384}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      ArrowBox[{{-0.298898226661556, 0.4}, {-0.2985645617355968, 
       0.3957831328756447}, {-0.2975094704958673, 
       0.3825544230258008}, {-0.29650393328564034`, 
       0.3698754646116948}, {-0.29541700232253265`, 
       0.355576551187614}, {-0.29441151141293964`, 
       0.34200624791976225`}, {-0.2934997288704123, 
       0.32903168504281277`}, {-0.29273319831203676`, 
       0.3175317889385501}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.29259688169799025`, 
       0.31546880850496867`}, {-0.2918644171709365, 
       0.3043176099511948}, {-0.29115891906828395`, 
       0.2924880778103758}, {-0.29056107094914285`, 
       0.2812085560560845}, {-0.2900708728135132, 
       0.2704790446883209}, {-0.2896972855297081, 
       0.2602325934838029}, {-0.28944926996604087`, 
       0.25040225221924844`}, {-0.28932682612251154`, 
       0.2409880208946577}, {-0.28932965416916856`, 
       0.23285243554810392`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.2893493560826573, 
       0.23078511232510565`}, {-0.28946890059052804`, 
       0.22336190487248303`}, {-0.28975391289139746`, 
       0.21505805378913118`}, {-0.2901849909017282, 
       0.20707834625997495`}, {-0.29076213462152034`, 
       0.19942278228501437`}, {-0.29238068923194016`, 
       0.185011417618288}, {-0.29466301552635465`, 
       0.1717184235360218}, {-0.2976620072990412, 
       0.1593580294359254}, {-0.30093037172187415`, 
       0.14928589261246034`}}]}, 
     {Arrowheads[{{0.013983507137287153`, 1.}}], 
      ArrowBox[{{-0.3016033912430734, 
       0.1473323075007988}, {-0.3060106484558698, 
       0.13682225489586164`}, {-0.311438020855931, 
       0.12661038042418132`}, {-0.3177562144811925, 
       0.11703475308933278`}, {-0.3250087682683865, 
       0.10802128467998146`}, {-0.3332407663372281, 
       0.09954094409454325}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.42030435464390886`, 0.4}, {-0.41985574791756214`, 
       0.3925817256288526}, {-0.4189044565655399, 
       0.3771675290926514}, {-0.41799173307730547`, 
       0.36254197315958175`}, {-0.4171206927717292, 
       0.3485908481400869}, {-0.41629133564881105`, 
       0.33531415403416676`}, {-0.415503661708551, 
       0.3227118908418214}, {-0.41517253541560034`, 0.3174602154151737}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.4150424359708118, 
       0.31539683334083546`}, {-0.41471238508593167`, 
       0.3101622139265242}, {-0.4139699970106891, 
       0.29818179537070544`}, {-0.41327466501683824`, 
       0.28680853394574524`}, {-0.4126318865023345, 
       0.2759287333375031}, {-0.41201593418935395`, 
       0.2634048995416013}, {-0.4114918206830005, 
       0.25156615877394617`}, {-0.41107612912748076`, 
       0.240287237690217}, {-0.410857046130349, 0.23280883459634333`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.41079650441344373`, 
       0.23074224171172653`}, {-0.41076333180805935`, 
       0.22960989407185411`}, {-0.4104630275410367, 
       0.21889058288462426`}, {-0.41029060361490965`, 
       0.20868891402502665`}, {-0.4102460600296786, 
       0.1990048874930614}, {-0.41032939678534325`, 
       0.18983850328872845`}, {-0.4105538209416483, 
       0.18112485978955584`}, {-0.4109325395583384, 
       0.17279905537307155`}, {-0.4114655526354137, 
       0.1648610900392757}, {-0.41215286017287384`, 
       0.15731096378816814`}, {-0.4133804466580294, 
       0.14819254681531407`}}]}, 
     {Arrowheads[{{0.015163430777016602`, 1.}}], 
      ArrowBox[{{-0.4136562969342679, 
       0.14614355240943255`}, {-0.41405272576740637`, 
       0.1431989098572945}, {-0.41669450348039316`, 
       0.130287574903727}, {-0.4201624978683672, 
       0.11852603142312852`}, {-0.4245968165980988, 
       0.10763532289401676`}, {-0.4299974596695881, 
       0.09761544931639178}, {-0.4363644270828349, 0.08846641069025352}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.3591837087004554, 0.4}, {-0.35900944846478866`, 
       0.3974680240121464}, {-0.3578986316618858, 
       0.3814279099345316}, {-0.3568407332701331, 
       0.3662898836405672}, {-0.35584054534349985`, 
       0.35193645108902283`}, {-0.3549028599359552, 
       0.338250118238668}, {-0.3540276770474994, 
       0.32523088508950293`}, {-0.35351872167138604`, 
       0.31749514424749037`}}]}, 
     {Arrowheads[{{0.020000000000000004`, 1.}}], 
      ArrowBox[{{-0.35338299003903373`, 
       0.3154321250100101}, {-0.3532149966781321, 
       0.3128787516415274}, {-0.35239679766427373`, 
       0.3005801826047204}, {-0.3516521384584863, 
       0.28884158444676594`}, {-0.3509782159787436, 
       0.2777012497157908}, {-0.350383439471124, 
       0.26704430076741414`}, {-0.34995339154670324`, 
       0.2547174583925489}, {-0.34966274825581567`, 
       0.24306240724452896`}, {-0.3495470652652671, 
       0.23283797513778912`}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.3495405308781946, 
       0.23077055725986195`}, {-0.3495678328322674, 
       0.22143511321924292`}, {-0.3496177486805929, 
       0.21087460274599767`}, {-0.3498624116491178, 
       0.200820365351548}, {-0.3503018217378422, 
       0.19127240103589405`}, {-0.35093597894676576`, 
       0.18223070979903555`}, {-0.35178428680890794`, 
       0.17363115829922043`}, {-0.35286614885728773`, 
       0.16540961319469644`}, {-0.35418156509190524`, 
       0.1575660744854636}, {-0.35573053551276035`, 
       0.1501005421715218}, {-0.35616268664217654`, 0.1485469654715908}}]}, 
     {Arrowheads[{{0.015486873549724682`, 1.}}], 
      ArrowBox[{{-0.3567167514016538, 
       0.14655511113641967`}, {-0.35961565028172493`, 
       0.1361336140050369}, {-0.36460800453272285`, 
       0.12333894597076697`}, {-0.3707480614704092, 
       0.11174928123405121`}, {-0.3782502887034469, 
       0.10101432124816626`}, {-0.38711468623183604`, 
       0.09113406601311208}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{0., 0.2496143940604858}, {-0.0019400402988433004`, 
       0.2417799563855574}, {-0.004034094835791157, 
       0.233255460613895}, {-0.006526405561621829, 
       0.22499836882316743`}, {-0.0094104768279825, 
       0.2170244143696856}, {-0.012705795579931614`, 
       0.20928639718451666`}, {-0.019698411353484026`, 
       0.19832086535842194`}, {-0.02765864104594054, 
       0.18778940658921275`}, {-0.0361365048598753, 
       0.17746717727020261`}, {-0.03667055545099364, 0.17691119692485163`}}]}, 
     {Arrowheads[{{0.009645552387405321, 1.}}], 
      ArrowBox[{{-0.038102782630689724`, 
       0.17542015810712272`}, {-0.04564963691676659, 
       0.1675634068515906}, {-0.05620853999483397, 
       0.15805386167596855`}, {-0.06782371687229705, 
       0.14891430808592823`}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.7705320811032933, 
       0.1344056778995231}, {-0.7683388782530703, 
       0.1273986851071229}, {-0.7662446387609589, 
       0.11826208745775589`}, {-0.7643388452639046, 
       0.1039651452946091}, {-0.7628478671498309, 
       0.08892355404123892}, {-0.7617654305605988, 
       0.07546658867236708}, {-0.7612336587355265, 
       0.06249113947433711}, {-0.7614634845702841, 0.05253584663612981}}]}, 
     {Arrowheads[{{0.0072675545157096675`, 1.}}], 
      ArrowBox[{{-0.7615112012612135, 
       0.0504689178595046}, {-0.7615123168583879, 
       0.05042059389030171}, {-0.762861170112957, 
       0.0396783393634136}, {-0.7658453674496343, 
       0.03035228751572972}, {-0.7710300578188206, 0.022530349969307036`}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.008624729702406703, 1.}}], 
      ArrowBox[{{-0.9224017415584371, -0.05}, {-0.9222792109879576, \
-0.04080417946942834}, {-0.9220928201662074, -0.03247946094803639}, \
{-0.9220738378608442, -0.031830379072728406`}, {-0.9220547925811062, \
-0.031204695192829545`}, {-0.9220356841239289, -0.030601172887408584`}, \
{-0.9220251478752761, -0.030278183012266386`}, {-0.9220151509859404, \
-0.0299782198862536}, {-0.9219969312321055, -0.029446255907959417`}, \
{-0.9219786542619597, -0.0289312612058286}, {-0.9219603199024876, \
-0.028432441331525962`}, {-0.9217737194335777, -0.024153280204453405`}, \
{-0.921581111300889, -0.020918426432712443`}, {-0.9213823639232861, \
-0.018384460185233154`}, {-0.9209299190608307, -0.014385270128271323`}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      ArrowBox[{{-0.3845145842366076, -0.05}, {-0.3795174240660996, \
-0.04946013597589925}, {-0.36628428091564785`, -0.048198916119746}, \
{-0.35297479328949977`, -0.04709786016030705}, {-0.33958896118765514`, \
-0.046156968097582386`}, {-0.3261267846101143, -0.04537623993157203}, \
{-0.31296351616943874`, -0.04464470897338282}, {-0.30204422644837936`, \
-0.04401132679172136}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.2999802164001213, -0.04389160222897663}, \
{-0.2997613721072434, -0.04387890798977169}, {-0.2866369792880877, \
-0.043181647057004405`}, {-0.2737069645765306, -0.042655736251346624`}, \
{-0.26082069404958713`, -0.042218845301482275`}, {-0.2478728765288399, \
-0.04176133752949576}, {-0.23504815299570014`, -0.04134506340175358}, \
{-0.22253116443157905`, -0.041031873384622226`}, {-0.21733743994969512`, \
-0.04094784479898189}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.21527023099185166`, -0.04091439969700228}, \
{-0.20913936998979837`, -0.04081520930279539}, {-0.19613743649027815`, \
-0.040671510129749365`}, {-0.18329144736766206`, -0.04055699692021567}, \
{-0.1703674860565939, -0.04042789072892582}, {-0.15761525907690113`, \
-0.040311272284154855`}, {-0.14527545011728482`, -0.04024376415245981}, \
{-0.13310060836569912`, -0.040195900145995146`}, {-0.13257462075204066`, \
-0.04019342471543127}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.1305071641556737, -0.04018369474249038}, \
{-0.12084328301009811`, -0.040138214076915285`}, {-0.11104140555007871`, \
-0.04008370859197952}, {-0.101343010869515, -0.04003546358599908}, \
{-0.09174809896840694, -0.03999347905897397}, {-0.08225666984675462, \
-0.0399577550109042}, {-0.07286872350455796, -0.03992829144178975}, \
{-0.06358425994181696, -0.03990508835163062}, {-0.05440327915853168, \
-0.03988814574042683}, {-0.04780861754659429, -0.03988038533690563}}]}, 
     {Arrowheads[{{0.011062065968777998`, 1.}}], 
      ArrowBox[{{-0.04574113948600883, -0.03987795238962714}, \
{-0.04532578115470206, -0.03987746360817837}, {-0.036351765930328156`, \
-0.03987304195488525}, {-0.027481233485409907`, -0.03987488078054744}, \
{-0.018714183819947328`, -0.039882980085164964`}, {-0.010050616933940434`, \
-0.03989733986873783}, {-0.0014905328273892744`, -0.03991796013126601}, {
       0., -0.03992269804263915}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.020000000000000007`, 1.}}], 
      ArrowBox[{{-0.7860708274396973, 
       0.19447898173250722`}, {-0.7851431850431392, 
       0.20655169153592887`}, {-0.7845330436135675, 
       0.21564518098831825`}, {-0.7839160308437105, 
       0.22598768165796798`}, {-0.7832916990344401, 
       0.23791881034096812`}, {-0.782659600486628, 
       0.25177818383340883`}, {-0.7823404975265875, 
       0.25959631403518035`}, {-0.782019170563549, 
       0.2682272087433337}, {-0.7817167082953601, 0.2770553405861241}}]}, 
     {Arrowheads[{{0.019999999999999993`, 1.}}], 
      ArrowBox[{{-0.7816495359286969, 
       0.27912172722857803`}, {-0.7813698446284782, 
       0.28792729167878667`}, {-0.7811261241621229, 
       0.2961728395776868}, {-0.7808811182361756, 
       0.305051459093558}, {-0.7806347990140655, 
       0.31464549549874876`}, {-0.780387138659222, 
       0.3250372940656073}, {-0.7801381045957073, 
       0.3363434210409474}, {-0.7798876642475839, 
       0.34868044267158327`}, {-0.7796365207571562, 
       0.3615329116298669}, {-0.7796317948346801, 0.36179559286067453`}}]}, 
     {Arrowheads[{{0.008740537973699511, 1.}}], 
      ArrowBox[{{-0.7795946046370436, 
       0.36386273783368306`}, {-0.7793840045047173, 
       0.3755685375475418}, {-0.7792563826600627, 
       0.3839013861940512}, {-0.779128371075302, 
       0.3926634441051394}, {-0.7790272214475941, 0.4}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.9923959130346695, 
       0.01797934444279616}, {-0.9923956928105341, 
       0.021814998008671115`}, {-0.992395558136406, 
       0.025055599736289996`}, {-0.9923954234132705, 
       0.029428368209521664`}, {-0.9923952886400693, 
       0.03571868345465433}, {-0.992395206618116, 
       0.04100720695157801}, {-0.9923951245780054, 
       0.0481352108107501}, {-0.9923950425193627, 
       0.05836816111647477}, {-0.9923949915402599, 
       0.06716244040649104}, {-0.9923949405541518, 
       0.07907824793188659}, {-0.9923949150584246, 
       0.0868517485866939}, {-0.9923948895608705, 
       0.09634243075927834}, {-0.9923948802500719, 0.1006785241121885}}]}, 
     {Arrowheads[{{0.02, 1.}}], 
      ArrowBox[{{-0.9923948758106184, 
       0.10274600360427903`}, {-0.9923948607133453, 
       0.10977689202144145`}, {-0.9923948462887398, 
       0.11801704777321556`}, {-0.9923948318635701, 
       0.12757671984753335`}, {-0.9923948174378291, 
       0.13890809355604472`}, {-0.9923948030115092, 
       0.15246335421039955`}, {-0.9923947941154969, 
       0.16215617996846557`}, {-0.9923947852192709, 
       0.1731461293279288}, {-0.9923947765523365, 0.18544518328802384`}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.9923947752612481, 
       0.18751266278011874`}, {-0.992394767426174, 
       0.20036807043876298`}, {-0.9923947629777644, 
       0.20856713165036297`}, {-0.9923947585292997, 
       0.21758088533449066`}, {-0.99239475408078, 
       0.227409331491146}, {-0.9923947496322052, 
       0.238052470120329}, {-0.9923947464212408, 
       0.24632597584686772`}, {-0.9923947432102486, 
       0.25519426543008455`}, {-0.9923947399992283, 
       0.2647297673161818}, {-0.9923947382860445, 0.2702118424639222}}]}, 
     {Arrowheads[{{0.019999999999999997`, 1.}}], 
      ArrowBox[{{-0.9923947376399439, 
       0.2722793219560174}, {-0.9923947367881801, 
       0.2750049099513619}, {-0.9923947335771037, 
       0.28611982585842266`}, {-0.9923947303659995, 
       0.29817464756016193`}, {-0.992394727154881, 
       0.31069942215924046`}, {-0.9923947239437357, 
       0.3242997209125261}, {-0.9923947207325349, 
       0.34062111450816057`}, {-0.9923947191269233, 
       0.3494487229716801}, {-0.992394718169362, 0.35497850163982714`}}]}, 
     {Arrowheads[{{0.010388015705187494`, 1.}}], 
      ArrowBox[{{-0.9923947178113479, 
       0.35704598113192243`}, {-0.9923947175213047, 
       0.35872093921233467`}, {-0.9923947159156861, 
       0.36804168189971026`}, {-0.9923947143100603, 
       0.37790408525766295`}, {-0.9923947127044279, 
       0.3883081492861928}, {-0.9923947110987881, 
       0.39925387398529966`}, {-0.9923947109954785, 0.4}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.017802355407543834`, 1.}}], 
      ArrowBox[{{-0.4683520589770896, -0.05}, {-0.46404226294813267`, \
-0.04913069826758766}, {-0.44895617296880863`, -0.04657566860657661}, \
{-0.43951815496684665`, -0.04532873071277051}, {-0.430109872713106, \
-0.04403157067467926}, {-0.42064211896292286`, -0.042834854925158324`}, \
{-0.41102568647163346`, -0.04188924989706312}, {-0.39536722164789617`, \
-0.040875028505653575`}}]}}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.008535910435437919, 1.}}], 
      ArrowBox[{{-0.6990037406976884, 0.4}, {-0.6973656084856406, 
       0.389645742624853}, {-0.6959938290897569, 
       0.37779857884982265`}, {-0.6946350225876036, 
       0.36498413797544654`}}]}}}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "TransparentPolygonMesh" -> True},
  PlotRange->{{-1.0168698730238257`, 
   0.01686987302382564}, {-0.06686987302382565, 0.41686987302382567`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.834974047729312*^9, 3.834974084145492*^9}, 
   3.8349741361482363`*^9, {3.834974257208033*^9, 3.8349742620601807`*^9}},
 CellLabel->
  "Out[379]=",ExpressionUUID->"44a8dcda-0651-4dae-92ba-446791093f6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"beta\[Lambda]", "/.", 
  RowBox[{"\[Lambda]", "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.77399856633358*^9, 3.7739985854996557`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"476984f8-b347-4276-9655-27fd010cbed8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.773998586281165*^9, 3.774069226659173*^9, 
  3.834888485342483*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"f7fb2bbe-349c-45d1-8620-9fe105affc2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"betam", "\[Equal]", "0"}], ",", "\[Lambda]"}], "]"}]], "Input",
 CellChangeTimes->{{3.834913559350111*^9, 3.834913582260291*^9}},
 CellLabel->
  "In[317]:=",ExpressionUUID->"41fc7f54-1549-4451-9a4e-4f637633c553"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"33", " ", "m"}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "3"]}], "-", 
        RowBox[{
         SqrtBox["3"], " ", 
         SqrtBox[
          RowBox[{"75", "+", 
           RowBox[{"350", " ", "m"}], "+", 
           RowBox[{"685", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"756", " ", 
            SuperscriptBox["m", "3"]}], "+", 
           RowBox[{"549", " ", 
            SuperscriptBox["m", "4"]}], "+", 
           RowBox[{"286", " ", 
            SuperscriptBox["m", "5"]}], "+", 
           RowBox[{"99", " ", 
            SuperscriptBox["m", "6"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["m", "7"]}]}]]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"8", " ", "m"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"33", " ", "m"}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "3"]}], "+", 
        RowBox[{
         SqrtBox["3"], " ", 
         SqrtBox[
          RowBox[{"75", "+", 
           RowBox[{"350", " ", "m"}], "+", 
           RowBox[{"685", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"756", " ", 
            SuperscriptBox["m", "3"]}], "+", 
           RowBox[{"549", " ", 
            SuperscriptBox["m", "4"]}], "+", 
           RowBox[{"286", " ", 
            SuperscriptBox["m", "5"]}], "+", 
           RowBox[{"99", " ", 
            SuperscriptBox["m", "6"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["m", "7"]}]}]]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"8", " ", "m"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8349135829733543`*^9},
 CellLabel->
  "Out[317]=",ExpressionUUID->"9a0cd896-5952-47e1-9128-2d2b580991f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"33", " ", "m"}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "3"]}], "-", 
        RowBox[{
         SqrtBox["3"], " ", 
         SqrtBox[
          RowBox[{"75", "+", 
           RowBox[{"350", " ", "m"}], "+", 
           RowBox[{"685", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"756", " ", 
            SuperscriptBox["m", "3"]}], "+", 
           RowBox[{"549", " ", 
            SuperscriptBox["m", "4"]}], "+", 
           RowBox[{"286", " ", 
            SuperscriptBox["m", "5"]}], "+", 
           RowBox[{"99", " ", 
            SuperscriptBox["m", "6"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["m", "7"]}]}]]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"8", " ", "m"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"33", " ", "m"}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "3"]}], "+", 
        RowBox[{
         SqrtBox["3"], " ", 
         SqrtBox[
          RowBox[{"75", "+", 
           RowBox[{"350", " ", "m"}], "+", 
           RowBox[{"685", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"756", " ", 
            SuperscriptBox["m", "3"]}], "+", 
           RowBox[{"549", " ", 
            SuperscriptBox["m", "4"]}], "+", 
           RowBox[{"286", " ", 
            SuperscriptBox["m", "5"]}], "+", 
           RowBox[{"99", " ", 
            SuperscriptBox["m", "6"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["m", "7"]}]}]]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"8", " ", "m"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], "2"], "/", 
      RowBox[{"(", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8349136117506733`*^9, 3.834913671191327*^9}, 
   3.834920419287402*^9, {3.834970686316618*^9, 3.834970732872539*^9}, {
   3.834972955850465*^9, 3.8349729574010143`*^9}, {3.834973002061812*^9, 
   3.834973004631529*^9}},
 CellLabel->
  "In[364]:=",ExpressionUUID->"475caf71-e89d-4db0-a34f-e5c5ddd30b1b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVV3k4FV4TVlSWQkKKJMmWpMQvyZ2yZw1ZIvsSV2QLRZGI0oIiSZbIniVE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       "]]},
     Annotation[#, "Charting`Private`Tag$26541#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVl3k01O8XxxXJUoQsLUpSUSSRQlxJhCwpUkKoKCVLRSSiUHyFUKlQ9giF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       "]]},
     Annotation[#, "Charting`Private`Tag$26541#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwtmHc014/3x1OUEKKkj4akMlpkhLxvyighe3xkx6essmd2pcjKCkkJUWZl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       "]]},
     Annotation[#, "Charting`Private`Tag$26541#3"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 2}, {-0.1904551552627355, 0.9118906031543385}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.834913671961389*^9, 3.834920420640759*^9, {3.834970687936181*^9, 
   3.834970733771439*^9}, 3.834972958583763*^9, 3.83497300555061*^9},
 CellLabel->
  "Out[364]=",ExpressionUUID->"17fb99e4-26eb-419c-b0ff-fb67d99932f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"betam", "\[Equal]", "0"}], ",", 
     RowBox[{"beta\[Lambda]", "\[Equal]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "\[Lambda]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7738256095126057`*^9, 3.7738256408539248`*^9}},
 CellLabel->
  "In[336]:=",ExpressionUUID->"8bac934e-09cf-4c14-b34e-7b0117078cfa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", 
      RowBox[{"-", "0.5357141095646142`"}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "0.002666166270215252`"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", 
      RowBox[{"-", "1.520628856458426`"}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "0.12425600870970559`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "0.544018843820247`"}], "-", 
       RowBox[{"3.405805538273151`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "0.18336106487467194`"}], "-", 
       RowBox[{"0.5165700040252916`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "0.5440188438202465`"}], "+", 
       RowBox[{"3.405805538273148`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "0.18336106487467113`"}], "+", 
       RowBox[{"0.516570004025291`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "0.6778096731682048`"}], "-", 
       RowBox[{"0.911329772409664`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{"0.37417717864094907`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.1432575125365476`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "0.6778096731682078`"}], "+", 
       RowBox[{"0.9113297724096658`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{"0.37417717864094757`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.14325751253654806`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "7.241407857696669`*^-8"}], "+", 
       RowBox[{"3.274555126332983`*^-8", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{"1.4674160307575086`*^-9", "-", 
       RowBox[{"6.63563602604252`*^-10", " ", "\[ImaginaryI]"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", 
      RowBox[{"9.702711594499793`*^-8", "-", 
       RowBox[{"4.3553841507459066`*^-8", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1.9661804465898967`*^-9"}], "+", 
       RowBox[{"8.825853547412173`*^-10", " ", "\[ImaginaryI]"}]}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.773825647884268*^9, 3.7738414382602577`*^9, 3.7740692369564867`*^9, 
   3.834888554206184*^9, {3.834900872707962*^9, 3.834900895706265*^9}, 
   3.834900991124815*^9, 3.834901973929476*^9, 3.834902729332881*^9, 
   3.834903714705182*^9, 3.834970751386158*^9},
 CellLabel->
  "Out[336]=",ExpressionUUID->"241436c0-ca2d-478a-8087-9eb9a24919be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"betam", "/.", 
   RowBox[{"\[Lambda]", "\[Rule]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "m"}], ")"}], "2"], "/", 
     RowBox[{"(", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", ")"}]}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.834972656070279*^9, 3.8349726820485897`*^9}},
 CellLabel->
  "In[355]:=",ExpressionUUID->"c5d868a6-f662-49ab-a9a9-8f8bd5817241"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6"}], "+", 
  RowBox[{"4", " ", "m"}], "+", 
  FractionBox["2", 
   RowBox[{"2", "+", "m"}]]}]], "Output",
 CellChangeTimes->{3.834972682702415*^9},
 CellLabel->
  "Out[355]=",ExpressionUUID->"c7d7ae8f-4790-442e-9b31-1bf02352a59c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]", "/.", 
   RowBox[{"\[Lambda]", "\[Rule]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "m"}], ")"}], "2"], "/", 
     RowBox[{"(", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", ")"}]}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.834972781380335*^9, 3.834972799866684*^9}},
 CellLabel->
  "In[359]:=",ExpressionUUID->"52c545b2-e01f-4782-b2b0-52cfee820e27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6"}], "+", 
  FractionBox["6", 
   RowBox[{"2", "+", "m"}]]}]], "Output",
 CellChangeTimes->{{3.834972788694168*^9, 3.834972800734692*^9}},
 CellLabel->
  "Out[359]=",ExpressionUUID->"9001f4ea-1fa6-48d2-aa91-0c9ba044821a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"betam", "/.", 
  RowBox[{"\[Lambda]", "\[Rule]", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], "2"], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "m"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}], " ", ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.834923110315064*^9, 3.8349231310215683`*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"2c27039d-bfe1-4dff-8652-8661850a9216"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "m"}], "-", 
  FractionBox["10", 
   RowBox[{"2", "+", "m"}]]}]], "Output",
 CellChangeTimes->{3.834923131993266*^9, 3.834972385053954*^9, 
  3.834972434900839*^9},
 CellLabel->
  "Out[353]=",ExpressionUUID->"2e936c1b-d7ec-496d-a305-b212897b2679"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "m"}], "-", 
    FractionBox["2", 
     RowBox[{"2", "+", "m"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8349231343896713`*^9, 3.8349231757944736`*^9}, 
   3.834970804017671*^9, 3.834972389642605*^9},
 CellLabel->
  "In[345]:=",ExpressionUUID->"d046368c-a094-401e-935d-37f56fbfc85e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k0lF0cB/AR2ZJmiAgZkrTaUtl6JBVCkpCdNonsJbw1lOUtZSlSyauI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       "]]},
     Annotation[#, "Charting`Private`Tag$26160#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 2}, {-9.273877082017172, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.834923147178391*^9, 3.8349231764585333`*^9}, 
   3.8349708048453007`*^9, 3.8349723904650183`*^9},
 CellLabel->
  "Out[345]=",ExpressionUUID->"4cdd7ee6-7b44-4d1d-8144-7e967e116915"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"4", " ", "m"}], "+", 
      FractionBox["2", 
       RowBox[{"2", "+", "m"}]]}], "\[Equal]", "0"}], ",", "m"}], "]"}], "//",
   "N"}]], "Input",
 CellChangeTimes->{{3.8349708246530952`*^9, 3.834970831198283*^9}, {
  3.8349723996821632`*^9, 3.834972401124016*^9}, {3.834972696684719*^9, 
  3.834972700512349*^9}},
 CellLabel->
  "In[357]:=",ExpressionUUID->"5ebba4e5-da25-4e5e-b4f1-2b239166bb6f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "1.8507810593582121`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", "1.3507810593582121`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.8349708319918203`*^9, {3.8349723947391453`*^9, 3.834972401892565*^9}, {
   3.834972697510726*^9, 3.834972701094838*^9}},
 CellLabel->
  "Out[357]=",ExpressionUUID->"b6f97046-fbbe-4f54-8a28-ce6e5fe1cd66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], "2"], "/", 
   RowBox[{"(", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", ")"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"m", "\[Rule]", 
    RowBox[{"-", "1.8507810593582121`"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.834973125145694*^9, 3.8349731305651617`*^9}},
 CellLabel->
  "In[365]:=",ExpressionUUID->"c88add64-2e96-4e12-8703-52b997a58a93"],

Cell[BoxData["0.07333915135269141`"], "Output",
 CellChangeTimes->{3.834973131319551*^9},
 CellLabel->
  "Out[365]=",ExpressionUUID->"0a68c8ee-8652-4bae-aea8-433a482055a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], "2"], "/", 
   RowBox[{"(", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", ")"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"m", "\[Rule]", "1.3507810593582121`"}], "}"}]}]], "Input",
 CellChangeTimes->{3.8349731518068657`*^9},
 CellLabel->
  "In[366]:=",ExpressionUUID->"0c9456c1-69b8-4cc2-90fa-ca58712799b0"],

Cell[BoxData["0.5599182464119197`"], "Output",
 CellChangeTimes->{3.834973152594006*^9},
 CellLabel->
  "Out[366]=",ExpressionUUID->"de8480fa-53a4-4922-9d92-2aaf93ee1a99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], "+", 
   FractionBox["6", 
    RowBox[{"2", "+", "m"}]]}], "/.", 
  RowBox[{"{", 
   RowBox[{"m", "\[Rule]", "1.3507810593582121`"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.834972814981045*^9, 3.8349728506760063`*^9}, 
   3.8349735611098547`*^9},
 CellLabel->
  "In[367]:=",ExpressionUUID->"e3b2d972-9116-4114-a489-7bd0c720166c"],

Cell[BoxData[
 RowBox[{"-", "4.209372712298546`"}]], "Output",
 CellChangeTimes->{{3.834972820830421*^9, 3.834972851902619*^9}, 
   3.834973561944722*^9},
 CellLabel->
  "Out[367]=",ExpressionUUID->"e57a43dc-556a-46e8-82f3-485b830cc7a8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"FP1", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", 
      RowBox[{"-", "0.620498962952587`"}]}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "0.005776801123190535`"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.773841444966852*^9, 3.773841462060267*^9}, {
   3.83488862993545*^9, 3.834888632341198*^9}, 3.834902108723711*^9},
 CellLabel->
  "In[228]:=",ExpressionUUID->"580b523f-0294-4603-aa24-98511c8f3668"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"G", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", GridBox[{
         {
          RowBox[{"D", "[", 
           RowBox[{"betam", ",", "m"}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{"betam", ",", "\[Lambda]"}], "]"}]},
         {
          RowBox[{"D", "[", 
           RowBox[{"beta\[Lambda]", ",", "m"}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{"beta\[Lambda]", ",", "\[Lambda]"}], "]"}]}
        }], ")"}], "/.", "FP1"}], "//", "Simplify"}]}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"eig0", "=", 
    RowBox[{"Eigenvectors", "[", "G", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Eigenvalues", "[", "G", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.773841344835927*^9, 3.773841399876067*^9}, {
   3.7738414730049458`*^9, 3.7738414764814777`*^9}, 3.834888635587974*^9},
 CellLabel->
  "In[229]:=",ExpressionUUID->"ee00bf2c-1459-44eb-a6f6-0ba701a62193"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6.481281768586078`", ",", 
     RowBox[{"-", "321.51937425434113`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.011633193206565482`"}], ",", 
     RowBox[{"-", "0.9000975699594029`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.773841484967931*^9, 3.773841494734497*^9}, 
   3.834888636749681*^9, 3.834902112574459*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"e570899c-e984-430e-87bd-b36eb675d2bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.9999989040032035`", ",", 
     RowBox[{"-", "0.0014805378724972295`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9997015173319324`", ",", "0.024431050821281247`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.773841484967931*^9, 3.773841494734497*^9}, 
   3.834888636749681*^9, 3.834902112585084*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"baabd3a4-b074-4e58-a7a2-7d61837e7b31"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.957303900629972`", ",", 
   RowBox[{"-", "1.3761197020032974`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.773841484967931*^9, 3.773841494734497*^9}, 
   3.834888636749681*^9, 3.834902112593346*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"b94732ba-1cfa-488a-ad00-573868f12bff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"\[Lambda]", "==", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", 
          RowBox[{"3", " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "m"}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", "m"}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", "m"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7738042409135857`*^9, 3.7738042585281963`*^9}, {
  3.773807311817415*^9, 
  3.773807315292753*^9}},ExpressionUUID->"f7576bd5-cc63-4590-b230-\
2cfac055dddc"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.773804572708444*^9, 3.773807303667919*^9, 
  3.773807649017179*^9},ExpressionUUID->"8b2ed514-73d6-41b6-b28a-\
59f1718325d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "7"}], "/", "4"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.8349022353713913`*^9, 3.8349022401008787`*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"62b68a29-99c4-4e83-a6af-cf775f2554dd"],

Cell[BoxData[
 RowBox[{"-", "1.75`"}]], "Output",
 CellChangeTimes->{{3.834902237306698*^9, 3.834902240801334*^9}},
 CellLabel->
  "Out[237]=",ExpressionUUID->"af9dc6c8-d66a-40c9-ab5d-a6882f91541f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Cons", "==", "0"}], ",", "\[Lambda]"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.773660501672233*^9, 3.77366051404049*^9}, {
  3.773660673386145*^9, 3.773660679915882*^9}, {3.7736610654644547`*^9, 
  3.773661073599064*^9}},
 CellLabel->
  "In[386]:=",ExpressionUUID->"fb2e9924-56d4-47a4-b49f-4d36444c365c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}]}], 
       SuperscriptBox["\[Pi]", "2"]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.773660510612458*^9, 3.773660514531371*^9}, 
   3.773660552798542*^9, {3.773660663686966*^9, 3.773660680698865*^9}, {
   3.7736610537365313`*^9, 3.773661074108716*^9}, 3.77371836332625*^9, 
   3.834888596755365*^9, 3.834901024976308*^9, 3.8349021233366127`*^9, 
   3.834902307015299*^9, 3.834902911892716*^9, 3.834903751592194*^9, 
   3.834975768022469*^9},
 CellLabel->
  "Out[386]=",ExpressionUUID->"12ea98f2-0d82-4e7f-ac0c-7224cdef950f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"5", "/", "4"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.8349037571871347`*^9, 3.834903760999176*^9}},
 CellLabel->
  "In[283]:=",ExpressionUUID->"2465282e-4170-4587-9d23-7ceee30643a7"],

Cell[BoxData["1.25`"], "Output",
 CellChangeTimes->{{3.834903758664301*^9, 3.834903761463832*^9}},
 CellLabel->
  "Out[283]=",ExpressionUUID->"1ca171f3-9915-4ce8-a491-3d8ddcd150e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", "m_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}]}], 
    SuperscriptBox["\[Pi]", "2"]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", "m_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{"\[Eta]", "/.", "FP1"}]}], "Input",
 CellChangeTimes->{{3.773671076877775*^9, 3.7736710999388227`*^9}, {
   3.773896637613929*^9, 3.773896649926558*^9}, {3.7738979412020283`*^9, 
   3.773897946425805*^9}, {3.773997312471464*^9, 3.773997341787784*^9}, 
   3.834888660614574*^9, {3.834891505258131*^9, 3.834891505807946*^9}, 
   3.8349010341040077`*^9, 3.8349023110586157`*^9, 3.834902918583618*^9, 
   3.834903771976922*^9, 3.834975773893628*^9},
 CellLabel->
  "In[387]:=",ExpressionUUID->"73a92719-64bd-4971-9c04-dd6403217aca"],

Cell[BoxData["0.960550783759591`"], "Output",
 CellChangeTimes->{
  3.773671100804392*^9, 3.773896651032349*^9, 3.773897947055922*^9, 
   3.773992545467938*^9, 3.7739938324156847`*^9, {3.773997313371327*^9, 
   3.773997343160411*^9}, 3.834888664904004*^9, 3.834891506256241*^9, 
   3.8349010355826406`*^9, 3.834901206871971*^9, 3.8349021198127537`*^9, 
   3.834902312698434*^9, 3.834902920334656*^9, 3.834903772689638*^9, 
   3.8349757747522783`*^9},
 CellLabel->
  "Out[389]=",ExpressionUUID->"6cb1e0af-297d-47d7-bdc7-6ccb666d013f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"f", "[", "0.78", "]"}]], "Input",
 CellChangeTimes->{{3.774011504491794*^9, 3.77401150792621*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"1756f4c7-60de-45e5-8e46-13e70d6e73e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "[", 
  RowBox[{"-", "1.14"}], "]"}]], "Input",
 CellChangeTimes->{{3.774011547127286*^9, 3.7740115518423223`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"3ae362ac-2a25-43dd-944b-1a9ffc99d5e7"],

Cell[BoxData["0.006942062331479508`"], "Output",
 CellChangeTimes->{3.774011508483759*^9, 3.774011552490663*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"b9bd47ff-3d46-4d72-a9bb-56696d4b7c06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "10"}], "+", 
      RowBox[{"3", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "m"}], ")"}]}]}], "\[Equal]", "0"}], ",", "m"}], 
   "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7739974400885973`*^9, 3.773997453724371*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"14e99776-f017-4287-a06a-87e7daeaffb6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "3.8629078131263044`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", "0.8629078131263042`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.7739974497672377`*^9, 3.7739974546337442`*^9}},
 CellLabel->
  "Out[138]=",ExpressionUUID->"06e9ef8c-63d3-460d-9062-24035ef86bd2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "0.78", "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.773897433199442*^9, 3.773897439857341*^9}, {
  3.77389769154652*^9, 3.773897692371257*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"6201b89b-0f9d-4e56-ba29-ef3dd49feefd"],

Cell[BoxData[
 RowBox[{"-", "0.045947259552557115`"}]], "Output",
 CellChangeTimes->{{3.773897436229095*^9, 3.77389744029639*^9}, 
   3.773897693228393*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"81083426-3e5a-4d37-8899-396e94daedf5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"68", "+", 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "56"}], "+", 
         RowBox[{"3", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"m", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     "\[Equal]", "0"}], ",", "m"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7740714392847967`*^9, 3.774071450709234*^9}},
 CellLabel->
  "In[332]:=",ExpressionUUID->"7579e36d-937f-474e-b901-cd4aba3336ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"0.99155318818601`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.7021244323271741`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"0.99155318818601`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.7021244323271741`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "4.751358518090331`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "3.2317478582816888`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.774071447456066*^9, 3.774071451399548*^9}},
 CellLabel->
  "Out[332]=",ExpressionUUID->"8a066b2a-1140-48b2-9bce-41e7f3e8fa4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "+", 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", "m"}], ")"}]}]}], "\[Equal]", "0"}], ",", "m"}], 
   "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{3.774089684245736*^9},
 CellLabel->
  "In[333]:=",ExpressionUUID->"15de74c3-eb6c-4baf-bc6d-2ec4ed0572ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "6.701562118716424`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "0.29843788128357573`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.774089686898694*^9},
 CellLabel->
  "Out[333]=",ExpressionUUID->"1de00560-db48-4eb0-be5b-57d4e27e7ae1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "m", "]"}], "\[Equal]", "0"}], ",", "m"}], "]"}], "//",
   "N"}]], "Input",
 CellChangeTimes->{{3.774000875141358*^9, 3.774000887841239*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"3a451a2e-a805-45c2-88c7-e359d1aa8b27"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "1.`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "1.`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "3.8629078131263044`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", "0.8629078131263042`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.774000885015521*^9, 3.7740008884048147`*^9}},
 CellLabel->
  "Out[148]=",ExpressionUUID->"17428118-c486-4aee-930b-20316954ed2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"f", "[", "m", "]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", 
     RowBox[{"-", "2"}], ",", "9"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(m\), \(_\)], \(2\)]\)\>\"", 
        ",", "10"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*OverscriptBox[\(g\), \(_\)]\)\>\"", ",", "10"}], 
       "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.773896653098028*^9, 3.773896677063693*^9}, {
  3.773896804869754*^9, 3.7738968318357553`*^9}, {3.773993839706225*^9, 
  3.77399390965484*^9}, {3.773993951401449*^9, 3.773993980756933*^9}, {
  3.77399731902077*^9, 3.773997328459485*^9}, {3.7739989438784637`*^9, 
  3.77399894601849*^9}, {3.834888949880372*^9, 3.8348889499346933`*^9}, {
  3.834898047943606*^9, 3.834898063790535*^9}},
 CellLabel->
  "In[287]:=",ExpressionUUID->"4b3ef4fe-1a04-4df0-a932-ace080a1d552"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVlXk4lQkXwLWIItM2aLJUZGuULOFmOmXpKXsiSnKZEBKRPnlulrKNLVLJ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        "]], LineBox[CompressedData["
1:eJwVVmlUjgsDbLFVutolpZ5WkSQuaXufUlEh4ZZLVCShUtEeWl7tCxVSWpVy
tdAi2qZdbipcWkjai7b3fZ7QRl/fjzlz5pw5c+bXnCFOXzp8louDgyNvCf/n
3DVR39PZNHgPjuiwIjmrHSJUF80/0ZCQs/H71/QbmlSjjJJaaCj5s41z7/dj
47uxqEHQ8A4Yct/v2o0Qd5MPWwpp9J2Kjueqb8ew+CNJz0wa5cYhrgav38Go
YqVd9R0aMx+lxIWq2vDQ2v4xTxgN+fHySyZkM5ZzN1CHfWk0d8BDqOgl7B7K
ad53osEhqlLV+q4e9caBAUPWNCDuWs1/uRbyE71NqodpVN6ySbRzr0bQTYaA
lwENF0bW0fuhlejfnmJZs5PGgh/vd8O0Muh3LKTwKi/14x73vSLxHBk+J4aP
rKdhxv3PEeehEnBuKNuSzE/jHo/pGz+6CDY14u7DixSqFhu0u3YXotrOs2Ir
RYFZ5VMzUfAEMqvaub0HKXy/aeeflJyP6493mNa2U3AUH/bKJnLRczAulu8V
hbt1Z1wL+x9Bl2J3HS2nUM19qJSzKxsptw8RKXkULi9TsVr/Owu/NAocRlKX
/D96K0P2Z8Kqm/+JWiwFJUN5yXRkoOK6409vJoUdBYJ5TkfSISnXrFvnQUFH
ayEtYFkafBuVg1efpxCnle7YmpoMTf4RkdQDS/1yrC6ctLyHxCeGVqMMCg8/
Fu4tuHQXs0cyH2xTp3DNt0gs9vFtHPvJNeYjT+HXsVPi1Mp4PE+0Va8Xo2Dg
ztsnHBgLcd1qb34eCu3/FR8IXXsLXn0baizm2eD6FtBkEBmDXRu7zb5+YWPy
pWPnsdZwpHROruR5y0ZS//jn5f6hWBHGWb2xlo0gi5eb2qyC4bRbxGtfERst
VzcRLrZMvP+qqOaQyUbzwv7kH+GB0E7cPRpym434AjneF+3+eGCyPy07mI1w
jpHSJOY1uD12FRhxYOO16g/l8l4vfDzBbFpxnA2JY/XeAqc8oLf6rr+iKRup
oobjxXxXkFPxSMNIm42ZW0cf3h92hYBTBevsFjY0T7bxzHRcgqdUW86NDWzU
5342DFR3RE9Ln03WGjYOhffslex0gNG1afEGDjbu/MMwd6g/izzVlW8H2Swo
f3mdd5I+DZEv68KWDbCQJPa1jrS1gV+Mip78exb4pMxWaYhaYYDBmN3TwILP
bwONy52WMGGZPz3zjAVv4dYcrRVHUZhmdz4om4U69mGeZfcOYZ25J/EggYXQ
SrVt5FpT+HOGd9WGLfm5i397FRpi9On9W/0+S3kuX6n8ORKHThcYczmyMKwc
3znauhulQrWcsidZeCnre7G5Tx0b6t6/0DvIglNX8TMv3U0IvjziastgwWjA
peIFJYMJuTnlADUW8i3aeJIihXH0/er+NIKFBj25I32BXKhgSidWC7Fwyaxy
19qC4Sq5P9UP93KzkNCT1ql1M6VKtDlMhOPbFKQ93B4UHW6tGtxcwGS8ngIZ
2zHHzJuuKox8P30tfwrFRc0GQsY8CJiYtau6OQUboVDhLK21OHRQ+sMvtylw
eJn0iDrIYkOBgaHOX1NgnhgwfJS+CRNrLpT47ZqCyYIQz4KUOipcYhQq1k2B
al67LyF+FyLeFt+en5+EBffT8vX5Ojiu/nG5Vs8k/H0uCyup62Nj3KK7T/Uk
LCU3P37QaYiftPzwi4xJTJtZiZS8NEbjUROLWeYk3oV4zxUsHEB8yaVGjXOT
+JHnLHhD0xzqnmUPSzdPIjqtOUxR2AKcnV/EfvJPQm+H6sDxvGN4o7E8ZCdr
AofdLYhKuxNwmjM7V1I8gRF3i8yIOBvkXB1SKtKZQL5b6RYnlj08engTKOkJ
sH85xjtnOcCQobZKnWsCmzeZX004ewH9HL6jTxrHIWBoPsS1whlSTIFH+Wbj
sHSLjya+uCG/V9Hu2/ZxiN2cNf37zWWQOjrSiuLjCNNvCbZuuILTP87fTu4d
Q7Ip33vnMg88dKgLiHQdg5VEzLKpFh+oHvA4fiHuGxaMKL2eugDoinXzKXaM
4rPXOecrDhFoc6MabctHQZi5EyZ8kbBpWxWYnDoKw45ddzkKIhEY+ueMiMMo
rnNtWfVrJgqNc9GD3LMjePLj7uAJ05sw+6JX2ScxAh3/WtuuuVjY5GQ7J58a
wuNy/fsmtxPAKa3IF0wOwajNIHl4JgEZtzOznWWHsMgsHnlldQ8Dgem9jOFB
7M7eKmqrkAj7k0mH+50GoeojU5X/IgkXhWJ2Kl0dwAc/ofrGiRR4+Hn8fpLU
B9b4jEV8VQYk0sMlw55+gnXX542poY+Qe177zebOV5DX/7RHp7gI4U28PnP2
EYwtszntncfLIF50plQ5oY0RVUhFkO3V+MdX9OLrqs+Mmu7ckKJ99djuJFCa
UTLEkBkbuJia/xI5CTE9D2UmGHpSsWyd082o/zoiv38FxdBtroz+1dkKRgMz
L6fxO6P3dWbKhoNv0R/DF+fuPssoa801eaH0HzT73SReDC4wbiSekvze9x5m
3hc11cw4yMB3f1mK1LbDqiFKg7Gai/zbQ/ZzbGAnnF1UZfwnucnnxhndPQ4f
ISJssHP25XJyuiluMt6oG7dnjZPzAlaSOhWJYy7LerCe0ToRZ8NDjuUqv1k5
+gV+TfoxJdJ85MDWXr3OD71wNVaxXtO+mszYYFy5v6gPjsrx4klP/yA7BIuL
Ex/0I03RQ/DpTgGSqbrn5EjQAPgdbCO2KAmSXc43/FZ7DsJAIUTSSFiI3PXc
+lXz2SE4LFOw8JsSIpv0eu2DDIaxRjiQadojTN4b/b1baOcIMvdYntCoFCFH
9w48u7N2FFwse+Oau6LklnnNnwXToxho/lNlgClGnnBDe+rgVxS+8iuVPb2W
fB0nvzuw/hu4fwbumjcXJ7n1vVS1Ssegb8Rpw962jvxwKX7n0L1xmAqWpQbx
S5D7+p9ZEV4T6OBTf58/L0Gq7FUa3X5+Eoc2yj792bWeZF5yffanyRT2X3kb
2PWvJKnbNDG/QpoFIe3yi5alUqQ2b0tZ+Z2l3VOQ+kXFbSAVzsg4nlvBxryu
bpBSkDRZoxF55Np1NtZUjnVqb5Mh17qc7I5gsRGc8GG+KEWGVCOuWttaUwCf
9D1PUYJcEA1en9FBYTImk9eESZBaYtZ8XXtpGHaf6NcIJkjBwSLJVmMa9zcK
lymFEqSsgrhqnSkNk5qA88sjCVJ86g/zPDMa2dSppuo4goxSKLkbYEnD5q91
wbseEKSUdq/SpnM0/pOI5lSoJchXdrFHfINpbDpn2CVcT5B+gi32LqE0AosW
nnA1EmR6lpjP2XAaavsv2vS+Isgdl9vTzKJpRF7dh6S3BJmgsmpKbumnGfVy
XRXqI0hte7Xo11k0klXKjnIOEOTWaMuMmmwa016uKqxBgpQ7HvXs2SMaGYK9
n1pGCdKjRf5LWh6NRf1KzTAWQd7N49rmXkLDIuaKkBdFkD4BKYYXSmnkf9r8
zX6aIPU69x23fkHD6kriPYMZglz9uynIuJJGUbW56/Y5gvxcn5Kgu/Qzefl5
jGUXCFLpd2De9hoatn9Xywj+Jsj2LPfajXU0nmd5ziwuLulSjw6pBhr/AzVw
1Mk=
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$23462#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[OverscriptBox[\\(m\\), \\(_\\)], \
\\(2\\)]\\)\"", 10, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*OverscriptBox[\\(g\\), \\(_\\)]\\)\"", 10, StripOnInput -> 
      False], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 9}, {-2.1938175998891483`, 1.2958652858997786`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.773898035142984*^9, {3.773993840417561*^9, 3.773993910153961*^9}, 
   3.7739940057496433`*^9, {3.7739973291994333`*^9, 3.7739973449298277`*^9}, 
   3.77399894666996*^9, 3.83488867705575*^9, 3.8348889504769793`*^9, {
   3.8348980498021107`*^9, 3.834898064457427*^9}, 3.8349012172746353`*^9, 
   3.834902318609647*^9, 3.834903010254355*^9, 3.83490330159844*^9, 
   3.834903858128085*^9},
 CellLabel->
  "Out[287]=",ExpressionUUID->"de9004d9-20d8-45f8-bae7-9f4539c523ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"g", "[", "m", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", 
     RowBox[{"-", "0.99"}], ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.773897954227832*^9, 3.773897954359568*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"8783cee5-003e-40eb-ac3a-3b14dcf859c1"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFy3lMEnAcBXBSUWNp0dS0TWbKZlpTyoNW4n3mNHMesxpBapq11L/MMlM3
0xiVVKglxXTN5WS5QDsmhIYuFEhFa8yFB5KEmiikqLiotvr+3vb29vnjHbhQ
nJ5vg8FgUv707xr4hDMuLw1izL/EEgdDWO3IzezLeGcucvS1t1KHBuRHlHSy
pRT5mLTWRROCXKNe+tQlWga7OfbGJCt+gFPn7GLwA4tgnX1aN12tB5fUVfmE
Y76DcfeoLzq2voGxagqXu08LxvOHO4m7NGAnbdjrENwMWCmk5bdlfgXzRG13
zHEqcMIpHYt+YwIsebLOnpOMImv7GQ5lQ+DqnpZXpSv9YAdKNpXUIAAzu3fH
LVCZ6O+x93qstD3iv+XTCa4dTb3gSfL7gKtnB8GMAu8KGVMBFrI2CrdlSrCR
qg6sZH4B23sVyGafToJz0pZrSEVT4Iu5mVwBfhZ81/22Tuw2B86o7RFFbWrB
uCvkymA7HXhkbTyyBasHB5OLWWXaBXC98Zx8YHEJXJGfxK4bXQb3UQ6SpjNX
wO+wn3GC7FVwjV81LyrRCI5mZEkcU0xgZfyhVkbkT/BChlNVfOAaeJPrPnH8
6DpYFe9j0PuYwV3+2bfG/DbATrTmPSb/TfCJVVXhyP4tMF0cHaolWMBZ+s5h
AX4bPJ7nTRNZkRM9PxRZd/wCM4/Qw7aNyBzfgGSSGZnnacnJsyArdrLL5LZW
sLNGyue4ILMekPwoociNJqtrZTlyu15O5N9EfjP9OGi+GlklCzqdykD2eF7A
JLQgczJGbMRCZN5JDt7UhyyMvOTlO4isPmwbfl+BTMCSy89PIQdYbOsfapAj
VkcbP84j09RF3YEG5JJxsiTXhFw1ZKdsMiM3iMdmZBbk1p5nBqsV+TfkBU7i

       "]]},
     Annotation[#, "Charting`Private`Tag$14786#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.99, 2}, {-1., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.773896678047699*^9, {3.7738968054152193`*^9, 3.7738968322340107`*^9}, 
   3.773897954899597*^9, 3.834888693366251*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"5b52069c-8a55-4cf4-821f-9e121d3fd128"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"betam", "/.", 
   RowBox[{"\[Lambda]", "\[Rule]", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.773671117305331*^9, 
  3.7736711361535273`*^9}},ExpressionUUID->"d183bf0d-b68e-48e0-ae3f-\
7a9c01976bcd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", "m"}]], "Output",
 CellChangeTimes->{
  3.773671136829279*^9},ExpressionUUID->"c35b20d3-939c-4490-8ebb-\
ac2c3c945aa3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"beta\[Lambda]", "/.", 
   RowBox[{"\[Lambda]", "\[Rule]", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.773671161929809*^9, 
  3.773671175185494*^9}},ExpressionUUID->"0c4cbefb-056d-47f2-9e44-\
0f110c5f2654"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.773671176220561*^9},ExpressionUUID->"758b8ca7-aefb-4c50-b980-\
7ea7937a3008"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Bm", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"betam", "/.", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "m"}], ")"}], "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"4", " ", "m"}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.773661100946707*^9, 3.773661144373477*^9}, {
   3.7739987298401947`*^9, 3.773998733682658*^9}, {3.774068765102528*^9, 
   3.774068770507456*^9}, 3.834888702045396*^9, 3.834901237436049*^9, {
   3.834902336516275*^9, 3.8349023376069107`*^9}, 3.8349030242026854`*^9, 
   3.834903863477991*^9},
 CellLabel->
  "In[288]:=",ExpressionUUID->"6fc90fc9-81cb-41d3-8321-68eb7fb1f9d0"],

Cell[BoxData[
 FractionBox[
  RowBox[{"80", "+", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"5", "-", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", "m"}]}], 
  RowBox[{"25", "+", 
   RowBox[{"8", " ", "m"}]}]]], "Output",
 CellChangeTimes->{{3.7736611342444468`*^9, 3.773661144925624*^9}, 
   3.77371836984307*^9, 3.77380850243257*^9, 3.773998740458673*^9, 
   3.774068772147976*^9, 3.77406891187294*^9, 3.774069204434011*^9, 
   3.774069257184325*^9, 3.774089711922475*^9, 3.834888703768544*^9, 
   3.834901239480225*^9, 3.834902338684772*^9, 3.834903025115465*^9, 
   3.834903864321744*^9},
 CellLabel->
  "Out[288]=",ExpressionUUID->"86f98315-b669-4f06-be96-94907e1633df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Bm", "/.", 
  RowBox[{"m", "\[Rule]", 
   RowBox[{"-", "0.29843788128357573`"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", "13"}], "/", "8"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.7737183800053663`*^9, 3.773718413284637*^9}, {
   3.7740687769260283`*^9, 3.7740687958548403`*^9}, {3.774070774704001*^9, 
   3.774070798789184*^9}, 3.774089715242837*^9, {3.834902381834487*^9, 
   3.8349023851150217`*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"199701b9-756d-4b85-97f3-98583a332534"],

Cell[BoxData["0.011775692177429683`"], "Output",
 CellChangeTimes->{{3.773718387996284*^9, 3.773718414499969*^9}, {
   3.774068787205529*^9, 3.77406879762925*^9}, 3.774069206576597*^9, 
   3.774069260920273*^9, {3.774070777805841*^9, 3.7740707991744757`*^9}, 
   3.774089715873159*^9, 3.834902385602412*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"25184619-5989-444e-bc2c-ced3519401ed"],

Cell[BoxData[
 RowBox[{"-", "1.625`"}]], "Output",
 CellChangeTimes->{{3.773718387996284*^9, 3.773718414499969*^9}, {
   3.774068787205529*^9, 3.77406879762925*^9}, 3.774069206576597*^9, 
   3.774069260920273*^9, {3.774070777805841*^9, 3.7740707991744757`*^9}, 
   3.774089715873159*^9, 3.834902385611372*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"2c284bc8-16db-4c6a-9560-f57f2ba7930f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "13"}], "/", "8"}], "//", "N"}]], "Input",
 CellLabel->
  "In[248]:=",ExpressionUUID->"0cc731c8-1a06-4e4d-8616-1c3b3859e221"],

Cell[BoxData[
 RowBox[{"-", "1.625`"}]], "Output",
 CellChangeTimes->{3.834902405040607*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"1c0c5db9-551d-44d4-b6e4-40c1949eb9a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], "m"}], "/.", 
  RowBox[{"m", "\[Rule]", 
   RowBox[{"-", "0.29843788128357573`"}]}]}]], "Input",
 CellChangeTimes->{{3.774070781578601*^9, 3.774070788946525*^9}, 
   3.774089719174038*^9},
 CellLabel->
  "In[336]:=",ExpressionUUID->"d036c405-ecca-46cc-9eaf-b2cd4a1d5550"],

Cell[BoxData["0.5968757625671515`"], "Output",
 CellChangeTimes->{3.774070789784135*^9, 3.774089720130724*^9},
 CellLabel->
  "Out[336]=",ExpressionUUID->"3d2f8a01-0675-4d45-9898-73916cd9852e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"68", "+", 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "56"}], "+", 
         RowBox[{"3", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"m", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     "\[Equal]", "0"}], ",", "m"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.773672349540435*^9, 
  3.773672374037527*^9}},ExpressionUUID->"8105e5a5-d3a1-4905-88a1-\
6b206d94608e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "4.7513585180903295`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "3.231747858281691`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"0.9915531881860103`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.7021244323271751`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"0.9915531881860103`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.7021244323271751`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.773672369951539*^9, 
  3.773672374590714*^9}},ExpressionUUID->"a9bf3c77-72a0-4e56-8c93-\
47dad8427ba5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B\[Lambda]", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"beta\[Lambda]", "/.", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"4", " ", "m"}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.773661150439458*^9, 3.773661185510448*^9}, 
   3.8348887121822968`*^9, 3.834901247048791*^9, 3.834902346534236*^9, 
   3.834903034762463*^9, 3.834903870332546*^9},
 CellLabel->
  "In[289]:=",ExpressionUUID->"a42f89f7-649e-4074-954d-1f73249ebcbb"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"100", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{"43", "+", 
         RowBox[{"26", " ", "m"}]}], ")"}]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "m"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"25", "+", 
      RowBox[{"8", " ", "m"}]}], ")"}], " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{3.773661186605671*^9, 3.773808510906476*^9, 
  3.83488871280085*^9, 3.834901247724658*^9, 3.83490234730431*^9, 
  3.8349030356601467`*^9, 3.8349038710478477`*^9},
 CellLabel->
  "Out[289]=",ExpressionUUID->"69c01cb2-8e91-4641-8c29-5d3ba55bb90d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", "m"}], ")"}]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"68", "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "56"}], "+", 
           RowBox[{"3", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "\[Equal]", "0"}], ",", "m"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.77366168650309*^9, 3.773661695198228*^9}, {
  3.773661732103355*^9, 3.77366175964467*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "6.701562118716424`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "6.701562118716424`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "4.7513585180903295`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "3.231747858281691`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "0.2984378812835757`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "0.2984378812835757`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"0.9915531881860103`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.7021244323271751`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"0.9915531881860103`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.7021244323271751`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.773661698012026*^9, {3.773661732686926*^9, 3.773661760979289*^9}, 
   3.773672405741556*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"68", "+", 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "56"}], "+", 
         RowBox[{"3", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"m", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     "\[Equal]", "0"}], ",", "m"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.77366174154996*^9, 3.7736617726378098`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "4.7513585180903295`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "3.231747858281691`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"0.9915531881860103`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.7021244323271751`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"0.9915531881860103`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.7021244323271751`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.773661769234337*^9, 3.773661773691731*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B\[Eta]", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"\[Eta]", "/.", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"4", " ", "m"}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.773661192664525*^9, 3.7736612288510437`*^9}, 
   3.8348887398479567`*^9, 3.834901255709087*^9, 3.834902352071311*^9, 
   3.834903039323269*^9, 3.834903874749517*^9},
 CellLabel->
  "In[290]:=",ExpressionUUID->"030fc126-3365-4417-8110-edf8dc5aff2e"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["90", 
   RowBox[{"25", "+", 
    RowBox[{"8", " ", "m"}]}]]}]], "Output",
 CellChangeTimes->{
  3.773661230481448*^9, 3.773808515865489*^9, 3.834888740659021*^9, {
   3.8349012563893127`*^9, 3.834901258689896*^9}, 3.834902352739217*^9, 
   3.834903040043819*^9, 3.834903875735444*^9},
 CellLabel->
  "Out[290]=",ExpressionUUID->"9dc688ad-0a8f-4091-a20c-d63b6598acbb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"\[Lambda]new", ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m"}], ")"}]}], 
     SuperscriptBox["\[Pi]", "2"]]}]}]}]], "Input",
 CellChangeTimes->{{3.7736727052479887`*^9, 3.773672728798378*^9}, 
   3.834888750663582*^9},ExpressionUUID->"5dd90bc3-b5e7-4b11-b648-\
2510b6644de9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "m_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "6"}], "+", 
    FractionBox[
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "m"}], ")"}]}]}], ")"}]}], 
     RowBox[{"68", "+", 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "56"}], "+", 
         RowBox[{"3", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"m", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}]]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.773823296997855*^9, {3.773992091835449*^9, 3.7739920961681833`*^9}, 
   3.7739921810109377`*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"2dc2c3bb-2562-41c0-b2f3-2c1331ae66b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "[", "m_", "]"}], ":=", 
  RowBox[{"68", "+", 
   RowBox[{"m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "56"}], "+", 
      RowBox[{"3", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "m"}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.773992211298317*^9, 
  3.7739922454486313`*^9}},ExpressionUUID->"9ad0ce0f-5e8f-4cbf-af5e-\
38c333db42d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"h", "[", "m", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", 
     RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(m\), \(_\)], \(2\)]\)\>\"", 
        ",", "10"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Eta]\>\"", ",", "10"}], "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.773992098731007*^9, 3.773992143871996*^9}, {
  3.773992280628138*^9, 3.773992288532063*^9}, {3.773992452686858*^9, 
  3.773992482116989*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"d34877ba-23ef-4a83-9ab4-8bf31cbe0b0b"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwBIQLe/SFib1JlAgAAACEAAAACAAAAfedN8v//E8AsNvKQAAAkwOZ7FvXb
/BPAfzr3uKshJMBOEN/3t/kTwKyRtf84RCTAIDlw/W/zE8CUP7lLHYwkwMKK
kgjg5hPADB06sR8oJcArH1sLvOMTwJJpyvLrUSXAlLMjDpjgE8AB7g287nwl
wGXctBNQ2hPAvN5eDs7WJcAILtcewM0TwILtqXCdmybAccKfIZzKE8Cwln43
w9AmwNpWaCR4xxPA1F/+g6MHJ8Crf/kpMMETwK6Q+eHqeifAFBTCLAy+E8Da
7c8ugbcnwHyoii/ouhPAsKb2tjD2J8BO0Rs1oLQTwPJC4bVMeijAt2XkN3yx
E8AB3tDX9r8owCD6rDpYrhPAL0lQ6TUIKcDxIj5AEKgTwLZtc5sIoSnAlHRg
S4CbE8Cixkpuw/gqwP0IKU5cmBPAIOK4i8lXK8BmnfFQOJUTwIgb5njpuivA
N8aCVvCOE8Dhvuamjo4swKBaS1nMixPAXtAJu6//LMAI7xNcqIgTwKvzE78j
di3A2helYWCCE8DqtS4+k3QuwEOsbWQ8fxPAtBCq7G79LsCsQDZnGHwTwNGr
z31gjS/AfWnHbNB1E8DKqWV4aGIwwOb9j2+schPAdPM2Mc+2MMBOklhyiG8T
wKh60r0REDHAILvpd0BpE8CylBfx7dIxwIlPsnocZhPA9pD8m4w9MsDgPWzV
XGQTwIXrFHnDfDLAEjgPUA==
        "]], LineBox[CompressedData["
1:eJw1V3k4VXsXFhU6g302ZSg5pkIyFQ3U/uHeooS6GQuRoYsKX4PKdBtciRLK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        "]], LineBox[CompressedData["
1:eJwVl3k41N8Xxxmz2LdhbMXYt6wVityPhJJKKZWUXZIvJdkTkbRRiiSVpSJR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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$138769#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[OverscriptBox[\\(m\\), \\(_\\)], \
\\(2\\)]\\)\"", 10, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"\[Eta]\"", 10, StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-5, 5}, {-18.487357680900022`, 10.578361443407621`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.773992137148679*^9, 3.773992144724373*^9}, 
   3.773992185503532*^9, {3.7739922690193987`*^9, 3.7739922893263493`*^9}, {
   3.773992453233101*^9, 3.773992482990953*^9}},
 CellLabel->
  "Out[112]=",ExpressionUUID->"2e821122-78bc-4727-bd95-3f341711b005"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"\[Lambda]new", "/.", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "4.7513585180903295`"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.773672696783862*^9, 3.773672697495373*^9}, {
  3.773672744016163*^9, 3.7736727874994497`*^9}}],

Cell[BoxData[
 RowBox[{"-", "2.4569713440241694`"}]], "Output",
 CellChangeTimes->{{3.773672773813898*^9, 3.7736727889401712`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"\[Lambda]new", "/.", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "1.1489750286951532`"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.773672798613626*^9, 3.77367280925459*^9}, 
   3.7738233162954903`*^9}],

Cell[BoxData["0.00779940681659021`"], "Output",
 CellChangeTimes->{3.773672810064418*^9, 3.773823317182866*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"68", "+", 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "56"}], "+", 
         RowBox[{"3", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"m", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     "\[Equal]", "0"}], ",", "m"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7736618327555933`*^9, 3.773661869707119*^9}, {
   3.773662178587708*^9, 3.773662182032888*^9}, 3.773662237466681*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "4.7513585180903295`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "3.231747858281691`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"0.9915531881860103`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.7021244323271751`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"0.9915531881860103`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.7021244323271751`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.773661851104519*^9, 3.773661870430449*^9}, 
   3.7736621832477617`*^9, 3.773662239206626*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "[", "m_", "]"}], "=", "m"}]], "Input",
 CellChangeTimes->{{3.834897168060553*^9, 3.834897173515493*^9}, {
  3.834897203868836*^9, 3.8348972265644608`*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"c3290df7-b6dd-47bc-8327-6ca8341b0f34"],

Cell[BoxData["m"], "Output",
 CellChangeTimes->{3.834897175410327*^9, 3.834897226908337*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"91d37479-30fc-410d-95b5-089fec10a0d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"B\[Eta]", ",", 
      RowBox[{"L", "[", 
       RowBox[{"-", "2"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"-", "3"}], ",", "10"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(m\), \(_\)], \(2\)]\)\>\"", 
         ",", "10"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\[Eta]\>\"", ",", "10"}], "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.834897401081744*^9, 3.834897401353079*^9}, {
  3.834897570314268*^9, 3.834897570840005*^9}},
 CellLabel->
  "In[291]:=",ExpressionUUID->"84b21600-633a-4432-b9a7-6b5f3804c57b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwBYQSe+yFib1JlAgAAAEUAAAACAAAAf7lzfUcd4b/VkPKJJWARwBRYSpj1
4t6//ueeWa0HEcBpLaIT0A7Wv0jxPI5eLxDAyMrNUuDM1b89bIpyYSkQwCZo
+ZHwitW/EWLAw2gjEMDkolAQEQfVv7wlVZmEFxDAXhj/DFL/079Cb34T4f8P
wFQDXAbU79G/Llb1tiqjD8CAsivyr6HLv42vXwPm7w7AWxQmen9Ltr9+jB8G
KaANwHi+qngYLMU/XCSCtitaC8CWUfawoR7cPylw1uL5PwnAdsuvKG495j9v
Te5cao8HwCV1xSVgG+8/VTkeSYD3BcBqHt8K6OfzP8h0HTVgmQTAAZfNTQn3
9z/wOtrY+ncDwBqTLOcUXvw/60x/jP1fAsD50b7lBD0AQDbK6BSgdQHAJpwf
g/R2AkCIUw+Nr5AAwNMtOZ2DpgRAlJP08EaL/7/gyctch7AGQHlNTSv+Mf6/
rqeWR4DmCEDaV6lFhNv8v9uP2tft9gpAhJtckhC2+7+IP9fk+vwMQOtJ54co
rPq/9jAMHf0uD0Bg3sDmWaH5v2IWXf25nRBAO8GclIO6+L8pNdAB8LkRQLEh
1Tz/0fe/sLefxPXQEkAji/wcw/32v2e/K9o11RNAT50tCLRE9r//51OFcO8U
QPUbZhq8iPW/xpU4g+X2FUCshv0GH+T0v06neT8q+RZAh2HnQQVM9L+22VaR
aREYQKdKUl54sPO/TpHwNeMWGUC+AFVrgifzv8ZpJnBXMhpAGlWAEzSb8r9u
xxj9BTsbQKg9N/4/H/K/1ohnSIQ+HEC2qvFZ1avxvx9rUin9Vx1AwEvnpvY0
8b+X0vlcsF4eQEoT/7aFy/C/8Fo9Jl57H0D4NxZ50F7wv4Sj7tZtSSBAiogm
mJzy778o3BzEycsgQOvC5JbmPe+/PSUZ/CJZIUDSKkO9xILuv+mwc10Z3SFA
q5cNMMzb7b91bvydd14iQNw0uoDlPu2/cjxTKdPqIkC9138vy5vsvwdNCN7L
bSNA73bLOeEJ7L/6j2yuFHAjQACKueRiB+y/7NLQfl1yI0CLUyYB5QTsv9JY
mR/vdiNAIQwDjur/67+cZCphEoAjQAp7fPT69eu/MHxM5FiSI0C9ky3aMOLr
v1mrkOrltiNA7z+lOPC6679M7vS6LrkjQFesl9l/uOu/PjFZi3e7I0DvA1Xo
D7brvyS3ISwJwCNARLK8TjGx67/uwrJtLMkjQETzFzx5p+u/gtrU8HLbI0DT
ad5/HZTrv3QdOcG73SNAILED8LOR679nYJ2RBOAjQGdsKcxKj+u/TOZlMpbk
I0AO/wTIeYrrvxby9nO57SNAQP/lytyA678INVtEAvAjQFwL+Jd2fuu/+3e/
FEvyI0AzDCnQEHzrv+D9h7Xc9iNA++Z3gUZ367/TQOyFJfkjQMjWXfrhdOu/
xoNQVm77I0D85vLdfXLrv7jGtCa3/SNA2jobLBpw67+rCRn3//8jQFD/uuS2
beu/8M5AGA==
       "]]},
     Annotation[#, "Charting`Private`Tag$23713#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQvVot5c7//+wHGCDgwPPfut83/2KD85UvfhfM+MoK
59+yDJa5vY8ZzjecYdp4cy0jnC8Yt+9Sgd///TC+HcdCH5eXv+D81XMnVuud
/wbnT18vGKIX+wnOZ011SLv3/zWcH+9Y2dd7+zGcn6m7SPgC3zU4P1pErare
exucX7FvVYWEzlF7GH9a4LcNC+XuwPllp9dr5Nk+g/NVS4+qJki/h/Oz5O5z
vXj+Gc5nnH7Wl/P7dzhfarLOc5G4P3D+z4v7nrLYMjjA+Gpz5Ju/lDHB+Zd1
Lec2L2OB8x+cPB3TvoENzl+3fJp7wzMOOP92/63rb79xwfkd9tef/PrDA+d/
M+CR/avHD+cnicX+3TlXAM7XNL3A+GGnIJy/Yfv8I18vCMH56fu1b5leFYbz
/z8Pbi14LwLnH5tq0fz0myic77e80l7rpxicv+1m2MRMQQmE/MQPpo/FJBH6
M9UKwo2k4Py84xJ/Wa2l4fxrHekeLXYycL58dpDm33BZOH/6pZ8xG+Lk4PwP
UbZqcdXycH7L4nfXcj0V4HyNOzJHTp5G8G1VJf8oRSrC+S83FMdK3kXwS/P+
zC2PU4Lzi2yCNS+/QvDZfTnunc5VhvMjV0949XQbgr+aU/L7//8IPgDmte9O

       "]]},
     Annotation[#, "Charting`Private`Tag$23713#2"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[OverscriptBox[\\(m\\), \\(_\\)], \
\\(2\\)]\\)\"", 10, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"\[Eta]\"", 10, StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, -4.343893199377097},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-3, 10}, {-4.343893199377097, -0.8571428744689715}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.834902479015155*^9, 3.83490304708323*^9, 
  3.834903916358066*^9},
 CellLabel->
  "Out[291]=",ExpressionUUID->"8883d78b-4429-4ee5-8654-2da1086814f7"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwBIQTe+yFib1JlAgAAAEEAAAACAAAA/IXHB/C69L+0+JUOmvMZwJevEVQu
XfK//9Tso6XrGMAFZUBm3v/rv/rMzofLRRfAX0F5jo3b479hJcwqqusVwGkt
ohPQDta/oU1PlxefFMBbFCZ6f0u2v40e9YBUihPAeL6qeBgsxT9cDxrWzZUS
wJZR9rChHtw/a0Z5riumEcB2y68obj3mP8ecGYFd2xDAJXXFJWAb7z8QpwEd
JBMQwGoe3wro5/M/XG9kgLq/DsABl81NCff3P4QBOJVkjA3AGpMs5xRe/D+m
zTtGFVkMwPnRvuUEPQBAjnCgO/RPC8AmnB+D9HYCQIyaOvyzRQrA0y05nYOm
BECWEnPfUFMJwODJy1yHsAZAx7BjcW6ACMCup5ZHgOYIQLUOn+PCqgfA24/a
1+32CkCMr/g+APAGwIg/1+T6/AxA1Hybz8FDBsD2MAwd/S4PQGwscBD5kwXA
YhZd/bmdEEC/Hf9AcPkEwCk10AHwuRFAHwadnm1bBMCwt5/E9dASQLOtWFsY
yQPAZ78r2jXVE0CxNStB00cDwP/nU4Vw7xRAVExUIOXCAsDGlTiD5fYVQGMG
sRAcTQLATqd5Pyr5FkCxl3irHt8BwLbZVpFpERhAAE9jh3dtAcBOkfA14xYZ
QBYVG1BnCAHAxmkmcFcyGkA0dXyw5J8AwG7HGP0FOxtAuoi/gLpCAMDWiGdI
hD4cQCGIYXyI1v+/H2tSKf1XHUBMEERB6yD/v5fS+VywXh5A7jGEAZJ+/r/w
Wj0mXnsfQKggZxzy1f2/hKPu1m1JIEDIniiFVTf9vyjcHMTJyyBArJuDljOp
/L89JRn8IlkhQHoH8GwRFfy/6bBzXRndIUC+2df5EZD7v3Vu/J13XiJA+g4m
72AS+79yPFMp0+oiQIZK64f6jvq/B00I3sttI0BWaUIWyBj6v/qPbK4UcCNA
VJlPpcEW+r/s0tB+XXIjQIlVzYS7FPq/0liZH+92I0DHm880sBD6v5xkKmES
gCNAYMTkVp0I+r8wfEzkWJIjQN6YD5OG+Pm/WauQ6uW2I0BK3oNqlNj5v0zu
9LouuSNAXPPO45fW+b8+MVmLd7sjQHzDPqub1Pm/JLchLAnAI0CUk0QkpND5
v+7Csm0sySNAeh/yvLjI+b+C2tTwctsjQMJQMHnwuPm/dB05wbvdI0BMVGLM
+Lb5v2dgnZEE4CNAroqbbAG1+b9M5mUyluQjQJrs3JMTsfm/FvL2c7ntI0BA
O657O6n5vwg1W0QC8CNA2mUsNUan+b/7d78US/IjQHIIJTtRpfm/4P2Htdz2
I0AUvj8saKH5v9NA7IUl+SNAquI+F3Sf+b/Gg1BWbvsjQFaick6Anfm/uMa0
Jrf9I0Apk8nRjJv5v6sJGff//yNAglAyoZmZ+b9Uagdt
       "]]},
     Annotation[#, "Charting`Private`Tag$21020#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQvVot5c7//+wHGCDgwPPfut83/2KD85UvfhfM+MoK
59+yDJa5vY8ZzjecYdp4cy0jnC8Yt+9Sgd///TC+HcdCH5eXv+D81XMnVuud
/wbnT18vGKIX+wnOZ011SLv3/zWcH+9Y2dd7+zGcn6m7SPgC3zU4P1pErare
exucX7FvVYWEzlF7GH9a4LcNC+XuwPllp9dr5Nk+g/NVS4+qJki/h/Oz5O5z
vXj+Gc5nnH7Wl/P7dzhfarLOc5G4P3D+z4v7nrLYMjjA+Gpz5Ju/lDHB+Zd1
Lec2L2OB8x+cPB3TvoENzl+3fJp7wzMOOP92/63rb79xwfkd9tef/PrDA+d/
M+CR/avHD+cnicX+3TlXAM7XNL3A+GGnIJy/Yfv8I18vCMH56fu1b5leFYbz
/z8Pbi14LwLnH5tq0fz0myic77e80l7rpxicv+1m2MRMQQmE/MQPpo/FJBH6
M9UKwo2k4Py84xJ/Wa2l4fxrHekeLXYycL58dpDm33BZOH/6pZ8xG+Lk4PwP
UbZqcdXycH7L4nfXcj0V4HyNOzJHTp5G8G1VJf8oRSrC+S83FMdK3kXwS/P+
zC2PU4Lzi2yCNS+/QvDZfTnunc5VhvMjV0949XQbgr+aU/L7//8IPgDmte9O

       "]]},
     Annotation[#, "Charting`Private`Tag$21020#2"]& ]}, 
   {Thickness[0.002985382618917957], Dashing[{Small, Small}], StrokeForm[{
    RGBColor[1, 0.0858167, 0.129351], Opacity[1.]}], EdgeForm[GrayLevel[0]], 
    EdgeForm[None], 
    LineBox[{{8.211797287337127, -6.457928539831507}, {
     8.203631079387433, -1.4715983585832415`}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[OverscriptBox[\\(m\\), \\(_\\)], \
\\(2\\)]\\)\"", 10, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"\[Eta]\"", 10, StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, -6.487892368224653},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{0.5, 22.666667}, {4.591278, 17.333333}},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-3.2708333333333335`, 
   10.270833333333334`}, {-6.7594419426649495`, -1.328450453859024}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.8348975852119913`*^9, 
  3.8348975972032337`*^9}},ExpressionUUID->"90e48972-4684-4e63-9a07-\
6be70ee0b041"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"B\[Eta]", ",", 
      RowBox[{"L", "[", 
       RowBox[{"-", "2"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"-", "2"}], ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.773661994535344*^9, 3.7736620023578444`*^9}, {
  3.834888772956645*^9, 3.83488877998487*^9}, {3.834888890139172*^9, 
  3.83488889298092*^9}, {3.83489718716483*^9, 3.834897193227764*^9}, {
  3.8348972349834957`*^9, 3.834897241982728*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"bedb0f15-9764-486d-8a2b-9a77ac5d626d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwBMQTO+yFib1JlAgAAAEIAAAACAAAAyKpxHGBQ5r+QU9gIuFMWwNlx5TJ9
fuG/6IzerJeOFcC3r2g2IZPSv8pAfNwWYhTAaPt70kqvo7/X2ZKdSVkTwI7T
3bYcJMk/bJ2AMWp5EsAV1gdkot7cP3MyjhN1nBHApv0iI/sK5j+ScWpqCeAQ
wGqOnWpUgO0/2xMnPAI2EMBesMLt/cvyP33jB6YXGA/AweefnIGS9j+QeoyV
GfMNwOq/M2Asqvo/VeEu5u7MDMAnV/XOrq7+P7J58lVOwQvATx4QmvA2AUCC
zwd8ptgKwG7hAFcdPwNA/qqcwvHsCcCqSyYPoiQFQCA8RtYTHwnASQanUboy
B0BOHFIo9E0IwHKgvmk+NwlAWxx0oHWNB8C44Qp9GhkLQGWzd4RR5AbAYnOy
GoojDUBMQNf/VjcGwCmsjrNRCw9AFupghM6eBcA94gCRwnQQQFj+6QECEQXA
lxZoDSZ4EUAGOb3gK38EwICeaYc1ahJAZGoqUQT+A8CbzpjGjnATQEofwc0H
eQPAe26T8B1yFEDhrggPB/0CwOlhKBhZYhVAjCDURM2OAsCJ/eoE3mYWQBzC
JRLIHALAuOxH7w5aF0CNGGAPLbcBwKtLcMR1SBhAHHI2is1XAcDQUsZeJksZ
QOEvdQbA9ADAhK229oI8GkAczDuTPJwAwGmw1FMpQhtAcDTTwEVAAMDdBo2u
ezYcQOVFZZfW2/+/Fs0Q9AMmHUAmOjXvkUD/v4E7wv7VKR5AMDXLIrOe/r96
/Q0HVBwfQGPtHcNsDf6/0rND6o0RIEDyvDeI9HX9v8kgZsaMkiBA5HD3PfDm
/L+It1Wh4QohQPjLbhFVZvy/YCLcXluNIUD6XcfS19/7v/+2LxsrByJArBSA
/7Jm+7+AA+nMlX4iQL5fVEXd8/q/GiQ5YSUAI0Ab3znvc3v6v3tuVvQKeSNA
DlRRytIO+r8gNmTIJnsjQGr9uaT1DPq/xP1xnEJ9I0DY3F/DGAv6vw6NjUR6
gSNAJLgozV8H+r+iq8SU6YkjQP4hFhHx//m/yOgyNciaI0DAdKdNIPH5vxZj
D3aFvCNA2iG6NLHT+b+7Kh1Kob4jQGL5vnrc0fm/YPIqHr3AI0DJtTQDCND5
v6qBRsb0xCNAXGM621/M+b89oH0WZM0jQHYcJKYSxfm/ZN3rtkLeI0BKayqb
hLb5vwml+Ype4CNAPYinAbS0+b+ubAdfeuIjQMlvtanjsvm/9/siB7LmI0Aw
Iky+Q6/5v4oaWlch7yNA4Ifh9wao+b8v4mcrPfEjQLpRYWk4pvm/1Kl1/1jz
I0CyUgMcaqT5vx45kaeQ9yNAJvp2RM6g+b/DAJ97rPkjQGAqLboAn/m/aMis
T8j7I0A2pc5wM535vwyQuiPk/SNAKLlNaGab+b+xV8j3//8jQJi4nKCZmfm/
ihcBHg==
       "]]},
     Annotation[#, "Charting`Private`Tag$20904#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQzff7dsGyOf/3M0DAgZrLjNscd/2F81+vVv995/pv
OJ9pz56CNwe/w/n3al+89/74Gc5f3vDs8GXjD3B+0NFotkyvF3D+wzfiM05t
fwDnH196lmEP60U4f8H6vmktAr1wft5zYaXndmfsYXzWB4tmsufcg/PnNX3Y
u/biMzg/STibld39HZx/q0jTOlz/M5xvu4rt1a2v3+D8tKZZa1t5f8P5iyVj
ZDiE/sP5vfWHHeZmMDrA+Guctvw9WcAM579Yc3OrXxgrnN+eHvUjLYUdzt/A
WCTwOoMTzv/mtE/5uBc3nL/gSupBs1BeOD+d1ynqnw0/nH9nUtSTGb0CcL7Z
8YMJfyYIwvny/odvcTcLwflW9Z8kUzuF4Xwp+bfOX7pE4PwOoaZs/WpROF9j
nUvElnoxOD987kKnp0XicL7Xn5PiPokScH4+s8KmP8mScL5ynIBXZKgUnM+R
qLf8f5Q0nF+z/RljkL8MnL+1Nsv9lp0snK/wRjpojZMcnC+5Lj1Ky1Qezlfq
+SD8U1YBzpf4KfTh+zwE/0Y/02kfcUU4f8Ovjo5jMxF8v/47LtOEleD8C7en
fmPoRvCz/jztmsCjDOefcmOWK2tF8NOs98z/cALBZzAoVczmUYHzAeFM6B4=

       "]]},
     Annotation[#, "Charting`Private`Tag$20904#2"]& ]}, 
   {Dashing[{Small, Small}], StrokeForm[RGBColor[1, 0.0313725, 0.154284]], 
    EdgeForm[GrayLevel[0]], EdgeForm[None], 
    LineBox[{{8.246184232207355, -5.566985135803179}, {
     8.21027817237653, -1.639871981884916}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -5.581756723598019},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{0.5, 1.166667}, {3.926891, 0.5}},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2.25, 10.25}, {-5.802965429013328, -1.37879132070714}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.834897308791587*^9, 3.8348973321999283`*^9}, 
   3.834897363943741*^9, {3.834897447451573*^9, 
   3.834897460627282*^9}},ExpressionUUID->"6eb47865-5332-4e81-83e5-\
c5832ba11eca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{"B\[Lambda]", ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"-", "1"}], ",", "10"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(m\), \(_\)], \(2\)]\)\>\"", 
         ",", "10"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\[Beta]\[InvisiblePrefixScriptBase]\!\(\*SubscriptBox[\(\
\[InvisiblePrefixScriptBase]\), \(41\)]\)\>\"", ",", "10"}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.77366197593458*^9, 3.773661984366213*^9}, {
   3.773672175120672*^9, 3.773672175871993*^9}, {3.773673685118661*^9, 
   3.77367372456374*^9}, {3.773673777208087*^9, 3.773673825553154*^9}, {
   3.773674561344316*^9, 3.773674563037986*^9}, 3.834888799168198*^9, {
   3.8348888751321173`*^9, 3.83488887555497*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"de0ad83b-64cd-47a9-aa0d-eac23de179c0"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVx3k81OkDwHEGo9xf40qs4xuq1a7SSjaeh5yzlZ+zY5y9iFar7IoOtgxG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       "]]},
     Annotation[#, "Charting`Private`Tag$15412#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[OverscriptBox[\\(m\\), \\(_\\)], \
\\(2\\)]\\)\"", 10, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\[Beta]\[InvisiblePrefixScriptBase]\\!\\(\\*SubscriptBox[\\(\
\[InvisiblePrefixScriptBase]\\), \\(41\\)]\\)\"", 10, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1, 10}, {-4.411462897582519, 2.8643525136099237`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.773661985653235*^9, 3.773672176461143*^9, {3.773673829139472*^9, 
   3.773673838183463*^9}, 3.773673889231189*^9, 3.773674564516841*^9, {
   3.834888788696287*^9, 3.834888799599702*^9}, 3.834888875862913*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"92e9f5df-9bc7-4064-acde-b676fd109a96"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{"Bm", ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"-", "2"}], ",", "6"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(m\), \(_\)], \(2\)]\)\>\"", 
         ",", "10"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\[Beta]\[InvisiblePrefixScriptBase]\!\(\*SubscriptBox[\(\
\[InvisiblePrefixScriptBase]\), \(m\)]\)\>\"", ",", "10"}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.773661259001581*^9, 3.7736613345999413`*^9}, {
   3.7736614535023403`*^9, 3.7736614562367363`*^9}, {3.77366194160189*^9, 
   3.773661957807314*^9}, {3.773672153693149*^9, 3.7736721621527643`*^9}, 
   3.773673904922909*^9, {3.773674415205695*^9, 3.773674418026477*^9}, {
   3.77367451120138*^9, 3.7736745192796307`*^9}, {3.7736745512961893`*^9, 
   3.773674552669669*^9}, {3.834888840681471*^9, 3.83488886462963*^9}, {
   3.834902588514883*^9, 3.834902593294586*^9}, {3.8349034106486998`*^9, 
   3.834903410855075*^9}, {3.834903948076521*^9, 3.834903948528228*^9}},
 CellLabel->
  "In[293]:=",ExpressionUUID->"c8ecb7cf-a990-43df-9519-1891b5b16607"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nc8le8bB3DbOc+xQk6FooiMFC2V7ruMFDIKDUlSIZFIsqmski3rq2Qk
QtGQcD8JGZHtZG8H2cce5/f8/rpf79frfj1/PNd1fa5b0tLB6CYbCwuLOSsL
y/9PMy+FZiaTiX6cibpY4SiGd8+eFpibZ6LvO8x3LmmI4Ra3b+gOjzOR9/K8
0fUtYvhNg/iy321MtI07xpWGRHH7naTPcblMdDl+akZ/kyjuWzEQrXKNiXru
crBQS7bi6XwJprdLNtBoxoB4xXEqLvv4S+TlTxsoupvpBEWoeOZiwx+9zA2k
cfIoP31KBM/tJWkfiNlAbfz1q8UpInhBnssRVvsNJP3hiZgnrwheY2K0NUF8
Az1O2o54R4Xx6SRyR53HOurxPJJYXCKIi7ZN5Iw6rqPit2fqo+MFcS3+Rj+O
2+tIScuPO95FEE/0jpc7ariOuC8p20grCeKnLeTd0qTXEdWmxRO+2YQnSept
9ahbQ5o1pE69MAFcLzXMdI/EGrL1YBOQEObFXTud5TU2ryE9WkRnWwsP/kb4
EtMcW0NpdzS1aC958KUnkm+jGKsoKMj61EcxHjz1Zt4Cs3IVjQ+paRbsoeBr
u5ujWx1XUWYd0xA3IOOZ76jNj3+uoO18u/j46zlxjipbT9NvK8gV05TN/I8T
N6cX75bPXUF3L6+Jud3hxIVkrB41xq8gH/lrfl+5OXGP1A/bJe+voMxMx9+v
T3Hg+q/O2JRIrKDZZTGTuR9sOCPKfWPJcxnxlbzcW1zFROc+1b397bSMGnmr
/ZUcmSijSdLwtc0y6tJ7v7a6hYmuClamnDZeRhe6/B4n22ygilDhMzEKy+i/
h35zgvzrKDY4O1KlYwnZ2iUb77ddQWo+PbL2R5bQVmvLvBfm8yhe2pbuvHcJ
3V6RHWURnEcL1Yy37lJLaBSLDy8uZ6APmzGZIIElpBA+2yO8l4Gksg5Ip9IX
UZv/QzlltjmEtQZJtscuonoxs47ur9OoVf7ANq3lBaTy9GjPu2w6Umko+as7
tYBcItduT0vTUZjLmbjzQwvIle2vUkHSCDrzw3zL9YYFxOpWq14VPoyKTIJE
PN4tIH5v/239noPojW+3YN6lBbSJT4bH5W4vsm8LpGwvnEddTHY1Eb0G5Aw7
LXVz55HAs/+c/U7Xo0fvlArdUudRVHRi0vTTOvTEvdW67cU8+tTcarn0qBrF
7ZCqCLsxj1icDlYHuJWistvIh513Hgk9jy2W64pB25bm5+nXGEhMZnrCbaYa
lG+50ZvPOYc6E8wUnM8NghVrad6E1VnkzvwJbLMHwd5vI6p+M7NIx2yLIYln
CMResos06JpFv7+zl6lVDoE78Q+0Jj7NoobxbfteHh8Bm8QC3++2mkWp2q9G
dDePgas7sl3jSmcQZSY2gxE4BSIcHNJ8CmbQYFFsQGDXFKhA+xtv58wg2p8M
2ZEt02CfxRf5Q/EzSO+4m1WB3TRgT0bdjY4z6EZsVuxzwRnwbmejBo/kDLIW
mmQTNZ0F89KLAt7e02iA43Y0KmOARlW/lhDnaVS+ifQsfIIBPujxxifaTCOL
iStpR0Xmge2DXbsKz0+jwd32I4K350Fvmf7BeZlplJl0aKaHawFE/zLIb309
haZ+P57nBYsAqudr5J6aRFL4WGJJxDJYta2q/a0wiTQCM7NLviyDLxE9JmMi
k6h7adAnvn0ZyPdTbKTHJ5Cw5cuFIckVIOJrFZIQOYEW/xn//pOzAv6VbG4N
GPyHtNkCOHhKV8HLo663LfzHUbVrYhTnn3VgYr8uNnhvHIUnzTNkJ9eByBu/
xttXxlHEkP4BRd4NEEMOUXPYN46MrE6V0M5ugChaspBX+xj6Q0tZLSnbAOEu
NShh7xiaeK8U25PHBM/ytm9pa6WjyWHmg8giFnh2OKX28g86ehTwJFm3mgVi
2/Y87s6iI+MWKdpiGwsM9lWZHPKhI345yxipORYYaKBdxpCjI1dD72SaLCt8
Oul4T9B7BFUNHxb7HM4KveXKK/VkhtEnEQ6jF5fYYJKC7B51oWH0oSjnzx8r
Nli091nQEeYQ8jhqb851jw0uKRue3dU2hPqx+nojfzZ4/1hXzZL/ECpY+D5r
k8cGb+nO16UMD6LWmqtmsSR2qGsv3bKcNoBOpgclK2azQ9t7gQenwgfQty6p
aYmv7DDo/nj0oOcAEqw8p4f9YIcVLh9N/hgPoKz6OQPUzA6BtxotlXMAbYTf
0clfZYfKYcYd+jf7UaN9qlXVaQ64Ne9pX5pUH3JOTnPuoXHAwGNujmN8fWj9
/s7D1/o54FKZPavSci+qpVwzaB7ngLQ2U8mC2l50ONUvI2mDA8as77le7dKL
uilubZ92cULpiMQfXeE9SMhP78LkHU64BVfEHdo7Eeu3G4drGZxwsVGkdymn
E3E051pyr3PC1iEm0/dxJ+J9AHoPc3LBaEojiFLoRFbXg6fcN3NBQVMXVODV
gULYaXLhB7kgz2RJCeuudtQUmWe24MQFmaIGxZF32lCIMfDsHOWCiTUMZRb1
NjRgHJbiMs0Fj7jHZdhta0MLuxREyYtc8H57f6RmVSvq/ndNiMrBDYdiH9gu
7m5FYn/tCtvEuWHN5gTqlf5m5HdU0WZanxu+5B923HmpEaWY6QW8yeGGB1Dw
yIt9jeiL2upXg0/csN5e6eoqdyNyfcrSvviNG2J1rtrNXxqQqsI4x/5ybuj5
nLLDX7gBkft0Hul3cMMKQcvYpld/ENcGNgK5SPAa15KuZUg10nmsdHmzKQm+
j14fbVKrRj+/09Ubr5DgihR7gOZkFdrYSZsMtCDBKHW+H7L6VYiNoh47YEOC
lT5SB6cEKlFS8NTbcx4kqLxqIO4RVY7Mt09KMV+RIOf0u4noBBzla/xUG+wn
QSPv3GBuXRy9DbQr7x0mQSBuqz+7hNCVSzYBbWMk6HzZ52dBYQmygh8r82dJ
sKv5fZbmiSKkvWV7qgwbGX6o4vS4pvkVSSitNDB3kGH2LQfV3W8z0bQ8TSDY
lAwZW5LSe/TeIQOr+TXRK2R4vOa3UBzjLXooY5b01pwMfyvJTVJOpaGfT4I2
vb9JhrSZKs2Bb6+Qb8g+BVsnMsxRsN3POPsELYk7FpeEkGHC+Jnf+TWeKNxL
ZngijAzbPdFBb1YndNEzjoMaRYZHJjIL9V9qgN0fzyubxpOhcTCS7e7yB7lS
ncWh6WRoYlAo8d73NVgaUZkeLCZDvqRn+bPtyWCwdPDUZ5wMK8bNtFQPpIAP
VeaV3j/J8FAA807FcBqwdvdxY68iQ2qJxtdenSywRzWov7yJDP9Fj6RjlHww
XLA4pUonw/fs99VASzHAxT83LfJgMOLwPyVjlxKQoLrHYoYPg653bu28Q0Wg
0tT/5LAABt/YZD+uUcCBHW8Tb6kwBu82JFsv2v8AEZekt5wSwyBHcrCy/txP
QD9yVfuWHAYXC3/Jt6uXgU4tEysRBQyONXNI34wqA3KT6cwfihisJ3lT3Q+W
g6OzKSWU/RhMvOe0lv6wAvwbmE6zOYxBFWhWsbFaCVqEoowM1TG4+3IcCtKt
AnbeU9GFGhjc4txaIPxfFWAZEvbdoYXBjbcGWXInqoF81MuLndoYrObXDDPx
qQE79TDDnecwaNmjeDmHow7syuTz7zPFoPGy7XlV4zpQGF1uw3UJg9pCGbpl
aXWAlatdVOYyBhVP7wTtWn+AQYAv44oZBj1MKYKPNepBbojKt0gL4j5iLuT4
NwCWiMJoNWsMvlJzFzbJawBQaPN5FRsMLnxf2L/e1QDOrNmck7LFYGrBhJ3O
wUaQxumALd3BIEteR//IQCPgu3V55JYDBk33mbKE8jeBlK88g4fuYTAnp1H8
0LEmEO5ucpDNEYNmWVUXn0Q0Acbx5t7g+xj8lvq1TuJkM2AqL2VYPcCgwC6V
f7/smgFda/4lvwsGrZNzyA6xzaDnTuzMZ8IiSWkaxVPNIHsgZ4rxkKifmKSl
lWgLqGx9FhfiisGy+ERvyukW8GFHf4HkIwzefxlZeCmpBdwK+GJ53A2DVZv5
aSzVLcBMO2S2lLBEVPD82/kW8PLtCzZNdwzWhfnuW9BtBfXOWdnHPDAoF+yQ
HrHaCvjdBNzmPDHoSxr/qSrTBkT4+YxNvDBI87/V12vUBnqmDpR/Iuz/+KqY
UmYboPCbOlh5Y7CL9a9qa0sb0Pd+lPOZ8AGfC6aerDRAThEKYfPBYL+HTkTN
RRowuz6iHEpYdbUi9/4TGniofIRZRzjs0anarR9oYFRG6QHmi8GRxeIxvIMG
eiaMXp4kfMJFlWTN/ReUHJW1diYczfgkza/yF5Aa9o+9Ifzv/j71L+Z/wSnf
6R21hNVnsiyuBv8FLfIDlDnC8Q4yXhxf/oLRUv8Pwn4YnJl4k5DV9xdo6ZoI
KBPWttv+zYi3HRwaqFbUIfxqLK51+Ug7MCm8QrEgvGC9mfHaqh3cFffKukdY
byRsk3ZYO9B0ShPwJJx6k0dp6ns78ALqak8Jrw4E6MaMtANTqV8qQYSNLNlt
1YQ6QNBg0kIg4Xe9XgGDJzoA781DgU8Is1xbSX1m2wH6chbH3Ambdj0oVY7p
AD3TZyUdCOdcmen5+6MDOPvGKJoT5my3W/eZ6AC2vScEzxA2u0jfJru1E+QX
pDcoEf7UeuPIH41OINq/116QMMW4x9jlXicQuHFobJr4Hxe/e2wzTOgE9L0F
rL8Jp0tu65Gv6ASO7k92pRCeC/iawjXTCbDgZkMXwnDygnWfaBcQn+15oUk4
5MKsQpFWF/j5prNTgHB7YehMjGMXAIMbajSins4B1W66v7oAC5vnqSuEf0zc
BjKzXSDyqOqYCGG+C5wcbOLdIAd1ZNcR/fJOAoZ8vd8N4vz9wpUJL/h3GUb8
1w3Oybd/7ib6TWPCTeRuZTe4NFSy4U+4+9vnVzu394BGVMb1m+hXeYnzVuva
PSD7kUK1NWFX/2lZmlMPeOeVU8hKWOi8fF5IVQ+wP+EpL0v0u5SLgaXH0V5g
WGcQcJqYj7N7XpWN6veCC/LJk+XEPDl2Tuw2vdkLLq+3R0LCJaeeje8P6wVR
Wsav5Yj5u8Rf4Twy1AukIXW1gZhnn1LhtgurvYDRdu+ZMuH0BzdUSwX6wIMt
krahzhhkdLBsJB7rA8fzX2074YTBFxnHAozC+8A5j0c+DkR+fLoSPIrS+0DC
0sL3PCJfOvj+6igW9YFcib/Gs/YYlH3gIkAa6QOLlV/e37qLwdKTH+OKj/eD
vXcXxP+fV3QGc1XOqB/MXi99fJbIM/6Mc+axt/tBgl+q6V0i78z4/u10iugH
9pI2hhm3iLxv3/1elt4PVDNbS+csMajgnFgSGTkAVmiNp/uJPGVc5HUJfTsA
QJ8mxwCRt0VqXorPvg8A24rteO9FDOpwWyT6DQyA+97sx5tMMGgbv8vNUWUQ
8CnY2kcZEfXEMw/qNw2CZw9XSEFnMHgvTXTi7MggaEoZvnuZyPsjwc9TtVYH
wa3MmlHZ0xisPG8vdGLXEJDepq5QTOwL+vD+GQWnIdB6hIvjJyD2Ce+395jQ
MHi2UXJc8yAGJ2f2WHHJDIMeCdEiugoGv7TGi7IdGwYttXw2QcoY1HztEbxs
OQwsjmsYliph0EoFWtPzhsFbJRtfQWLfpVz6tavCaAR8qi4KV9xO5GN6S7xv
BB3kn82rNeXAYAz75517M+gAGF+J8WLDIO/1qMz2YjpIk7sF3rBgcEX0fKHK
KB0Y7Nmp2rtGhi3h9X+HwCg4QHVfOjRPhsGeNVvOToyC08FavIZDxHvlwo8Y
Qe1xUP4rP/gUsf9t815vR1fHQYGtmiPpBxn28fuk33EaB5t/i9rWlJBhXfWJ
L2VJ48Arri5Wu5AM38GiFpf5cXDAIV5I4iMZmit8Fe548w/Qjed+aSSRYSV7
dkTK+gS4Nux60sGFDHsjchy6N00C8dDoG1zOZLgk+UF36+5JMKToJpHgSIay
MJ8r9NwkaP+6yaHYjgwDPL65ub2aBMf2h3kNWZKh1ny5peHJKeBqpXa17BwZ
Wjo5xHmfmgZTgxnvyqTIsMcq0EbRfwaMONr2katJsNQawl3hM4D7TKdBfQUJ
ptstiWxNnAEVN0+eiPpJgnbO1mUceTPgfGfZS+Fi4r35WHtHZ9cM0Ex+fXsx
lwSFU0gtwQdngY5GYoBWNAme7QuE9MFZQDrKSxIyJ8FPV4OoKeoM8L47JjGV
zg3HWzIOn2csALtf93NC6VzwjB/fWq3LMuCbe3WhvYsT+mqo11kqrYGlZ401
d5M5YO/REo3SbxtgfGCvTaclOzSkZYnkJLDAN2UGA30ibHDH9t5NgfOssNu9
9GJePAtk8Tp87fQRdqj1xuWOm94GqLN2yReK4YCbWm99xzhXwbnIMug5wQmX
rvYk6LxfBH1tByV+K3JDzh3y8SecGOD62xdcskEkOH1uUtG1fRowwjBgU0uG
Fi8sTD7WjwHVwugPpykU+FBCM2FthJgre9IeFSseqHksao7iQwO5x5Pm2NN5
odX+yxYHen6CvmjR8j42fjj+b+iAaFABiuQwdzaSEoB8Xz0iyyxbEF/35zds
ZQJQV2cQn9fqRyyevhdUHTfBnGDbk/3/jaHVDPPcfkFB+Iw55DsOZtDd+NwQ
wVJBWPOxKEc7Yh4VyAeSNtkLwefJzkbVncuI5+x9BT8+Yfij5Z9n68g6alOs
b3pUJAxf2f0LuirHimclAalB883Q1008ph+w4xdzD20S39gMGdZCOgL6nLj7
02TfzkwRWLvf9a9NKDeeQRdP4NOlwrmMSzHbs8n4k/+eWnSfo8J7k21pcV/I
uIXRhHSOIRVmfdVdE8bJOLWo6IOeKRWKk9o8eZrIuH/olYrnllT4aU9iw8YS
Gbc6FDeDPaLCnJqb2dMaGC7xRFibO50Ka7WnS0ldGL52xIO3LYMKDQM1w58P
YzhtYqAxPYv4fsGTVIFpDA81zb+q9ZEKUbZP3FZ2Cr4hZ+T0tIgKv+nlfN+7
h4J3NoQmsTdRoX/teOPNBxS8wH/xRlMLFX7fdoM+4UXBo45d25NCo8Jdr8pP
ugRScJ20vZ9OdVOhkg4vHpBAwQtda6t8R6lQa98UPfsHBY9RPBhq+I8KO4VJ
YkdqKLhjf+IFySkqPJT5IqK0mYLL6tr14AwqnPROP0MboeAcrM2pYYtUmB27
JfjGDAXv/XzM1mKFCqcFC3mnVih4kW2K0r51Khy65d7sxsGDv9xBmWcyqdBz
k143Fx8P/j8C5MGO
       "]]},
     Annotation[#, "Charting`Private`Tag$23812#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[OverscriptBox[\\(m\\), \\(_\\)], \
\\(2\\)]\\)\"", 10, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\[Beta]\[InvisiblePrefixScriptBase]\\!\\(\\*SubscriptBox[\\(\
\[InvisiblePrefixScriptBase]\\), \\(m\\)]\\)\"", 10, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 6}, {-7.111108192492282, 3.3137382550380994`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.773661291058228*^9, 3.773661335277605*^9}, 
   3.7736614572390013`*^9, {3.773661945025236*^9, 3.773661958312964*^9}, {
   3.7736721554478273`*^9, 3.773672163194467*^9}, 3.7736739065127363`*^9, 
   3.773674420342003*^9, 3.773674521663138*^9, 3.7736745568452797`*^9, {
   3.774068937150489*^9, 3.774068939346974*^9}, {3.8348888338062057`*^9, 
   3.834888865094645*^9}, 3.834901627978087*^9, 3.8349024911402683`*^9, {
   3.834902589289757*^9, 3.834902593742087*^9}, 3.834903323725493*^9, 
   3.834903411318468*^9, {3.8349039454875298`*^9, 3.834903949327209*^9}},
 CellLabel->
  "Out[293]=",ExpressionUUID->"5027355e-41b3-47f5-a7a4-c224eb8c052f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{"Bm", "\[Equal]", "0"}], ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{{3.7736613547382*^9, 3.773661380480464*^9}, {
  3.7738084792543592`*^9, 3.7738084850455103`*^9}},
 CellLabel->
  "In[273]:=",ExpressionUUID->"482b4b53-b555-4b51-b9ff-0ea1b34c2a22"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "1.4999999999999998`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", "1.`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.773661374187851*^9, 3.773661381346747*^9}, 
   3.773808486214037*^9, 3.773808525250503*^9, 3.83488897070212*^9, 
   3.834902532386229*^9, 3.8349033948093348`*^9, 3.834903515213838*^9},
 CellLabel->
  "Out[273]=",ExpressionUUID->"390c2625-5ddb-4a8d-b583-48e0d463ac4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{"B\[Lambda]", "\[Equal]", "0"}], ",", "m"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.773808535963211*^9, 3.7738085451310663`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"9bc1eef9-ceb7-4c43-a26c-5431b3bd0be1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "1.4253905296791058`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", "0.1753905296791061`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.773808546906528*^9, 3.8348889767985573`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"0515e1eb-e678-4427-9343-7f5958ccba8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{"Bm", ",", "m"}], "]"}], "/.", 
  RowBox[{"m", "\[Rule]", 
   RowBox[{"-", "1.4253905296791058`"}]}]}]], "Input",
 CellChangeTimes->{{3.834889007946291*^9, 3.8348890403010693`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"5be164f0-b487-4684-a13d-9da372baa6c1"],

Cell[BoxData["5.826053216856735`"], "Output",
 CellChangeTimes->{{3.834889016490159*^9, 3.8348890408867407`*^9}},
 CellLabel->
  "Out[133]=",ExpressionUUID->"ca8c7444-7a73-4458-9506-45c66b54a236"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.834893342876934*^9, 
  3.834893346395232*^9}},ExpressionUUID->"edab2129-af59-44af-bf3a-\
f9a12394d505"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B\[Eta]", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m", "\[Rule]", 
      RowBox[{"-", "1.4999999999999998`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", "\[Rule]", "1.`"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.834893367164119*^9, 3.834893383095977*^9}, 
   3.83490359516374*^9},
 CellLabel->
  "In[274]:=",ExpressionUUID->"a5984f07-afab-4f8d-a1fa-7450d11c0b15"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "5.999999999999997`"}], ",", 
   RowBox[{"-", "1.`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8348933677622643`*^9, 3.834893383929188*^9}, 
   3.834903596138919*^9},
 CellLabel->
  "Out[274]=",ExpressionUUID->"3a2a7081-3e01-41f0-94f6-370cd6424848"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B\[Eta]", "/.", 
  RowBox[{"m", "\[Rule]", 
   RowBox[{"-", "1.216990566028302`"}]}]}]], "Input",
 CellChangeTimes->{3.834893403885466*^9},
 CellLabel->
  "In[166]:=",ExpressionUUID->"bad6ee79-57fe-4bf1-8993-4358cccf981b"],

Cell[BoxData[
 RowBox[{"-", "6.344155471693585`"}]], "Output",
 CellChangeTimes->{3.834893404792913*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"ac213d90-8b4a-4f7b-beb7-ae594ea862dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "[", 
   RowBox[{"x_", ",", "a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"a", " ", 
    RowBox[{"x", "^", "2"}]}], "+", 
   RowBox[{"b", " ", 
    RowBox[{"x", "^", "4"}]}], "+", 
   RowBox[{"c", " ", 
    RowBox[{"x", "^", "6"}]}], "+", 
   RowBox[{"d", " ", 
    RowBox[{"x", "^", "8"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8348992609753237`*^9, 3.8348993179977627`*^9}, {
  3.834899351191684*^9, 3.83489935332019*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"805071c0-ee3f-407d-87de-4e1348c5756c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"b", " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{"c", " ", 
   SuperscriptBox["x", "6"]}], "+", 
  RowBox[{"d", " ", 
   SuperscriptBox["x", "8"]}]}]], "Output",
 CellChangeTimes->{3.834899319575779*^9, 3.834899354128743*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"33aa1a0c-8d91-4c20-b780-0104a04b8ef0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"x", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1.3"}], ",", "1.3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.834899322473166*^9, 3.8348993471855907`*^9}, {
  3.8348998289807453`*^9, 3.834899856763043*^9}, {3.834900092094466*^9, 
  3.834900095719635*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"82a1256e-d0f9-4b31-8cd8-cc12eea7e05d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJw12nc4le8bAHCjtAilbAkhZCUUuVVIhSQrO5klsyQpIyTJFrJn9lYIj+28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       "]]},
     Annotation[#, "Charting`Private`Tag$21775#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.3, 1.3}, {0., 0.47465347646113987`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.834899348110244*^9, 3.834899355769549*^9}, {
  3.8348998298266373`*^9, 3.83489985754452*^9}, {3.834900092600588*^9, 
  3.834900096244835*^9}},
 CellLabel->
  "Out[188]=",ExpressionUUID->"70c9bf1c-e034-42ff-9c2f-638519c5b3c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"x", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8349000650317993`*^9, 3.834900107247531*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"70ca4afc-fc74-44fe-9002-a8117eae1ae8"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJw123c8ld8fAHCZISokVDIKoZLZwEeRJCGyt5KUVdnKzt5kly0rIyMyDln3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       "]]},
     Annotation[#, "Charting`Private`Tag$21869#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.5, 1.5}, {0., 2.7150071454429385`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.834900070855006*^9, {3.834900102437406*^9, 3.834900108024193*^9}},
 CellLabel->
  "Out[190]=",ExpressionUUID->"77aa25be-e8d7-4c1d-a5cb-b990936071e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eta2", "=", 
  RowBox[{"12", 
   RowBox[{"\[Lambda]", "^", "2"}], "  ", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], "-", 
        RowBox[{"2", "\[Lambda]", "  ", 
         RowBox[{"Pi", "^", "2"}]}]}], ")"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.834904411021181*^9, 3.834904508476838*^9}},
 CellLabel->
  "In[295]:=",ExpressionUUID->"ff4a2c90-7967-43c4-8b5e-311c1cc2e8c2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"12", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]"}], 
  RowBox[{"1", "+", "m", "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]"}]}]]], "Output",
 CellChangeTimes->{{3.834904488997458*^9, 3.8349045092761307`*^9}},
 CellLabel->
  "Out[295]=",ExpressionUUID->"b4e99fba-252a-49ea-9864-64a9b4d91d7a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], "^", "2"}], "-", 
  RowBox[{"\[Lambda]", "  ", 
   RowBox[{"Pi", "^", "2"}]}]}]], "Input",ExpressionUUID->"73874056-034d-4364-\
9bbe-0332ef990d88"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"\[Eta]", "==", "eta2"}], ",", "\[Lambda]"}], "]"}]], "Input",
 CellChangeTimes->{{3.834904550215475*^9, 3.8349045627752542`*^9}},
 CellLabel->
  "In[301]:=",ExpressionUUID->"0eee387f-b838-4eb3-9dbd-1bf42fe93c12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "m"}]}], ")"}]}], 
       SuperscriptBox["\[Pi]", "2"]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.834904563493924*^9},
 CellLabel->
  "Out[301]=",ExpressionUUID->"2eceb741-a3dd-4dc8-864e-8970e1a809bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"betam", "/.", 
   RowBox[{"\[Lambda]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", "m"}]}], ")"}]}], 
      SuperscriptBox["\[Pi]", "2"]]}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.834904888920476*^9, 3.8349049066903048`*^9}},
 CellLabel->
  "In[303]:=",ExpressionUUID->"33dab6bd-6299-4e13-9e2c-f11337c987e8"],

Cell[BoxData[
 RowBox[{"4", " ", 
  RowBox[{"(", 
   RowBox[{"m", "+", 
    FractionBox[
     RowBox[{"5", "+", 
      RowBox[{"6", " ", "m"}]}], 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"3", " ", "m"}]}], ")"}]}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.834904898303175*^9, 3.834904907442275*^9}},
 CellLabel->
  "Out[303]=",ExpressionUUID->"cebb20cf-5088-4f39-b034-33b8b79cd41e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]", "/.", 
   RowBox[{"\[Lambda]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", "m"}]}], ")"}]}], 
      SuperscriptBox["\[Pi]", "2"]]}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{3.834905162493703*^9},
 CellLabel->
  "In[308]:=",ExpressionUUID->"b1df1144-856a-452a-a553-9b9d3cb893da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6"}], "+", 
  FractionBox["6", 
   RowBox[{"5", "+", 
    RowBox[{"2", " ", "m", " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"3", " ", "m"}]}], ")"}]}]}]]}]], "Output",
 CellChangeTimes->{3.8349051634596777`*^9},
 CellLabel->
  "Out[308]=",ExpressionUUID->"3d9ef262-fd0e-4528-9431-a2c1fa3ef945"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", "m"}]}], ")"}]}], 
      SuperscriptBox["\[Pi]", "2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", 
     RowBox[{"-", "1.1"}], ",", 
     RowBox[{"-", "0.6"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(m\), \(_\)], \(2\)]\)\>\"", 
        ",", "10"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*OverscriptBox[\(g\), \(_\)]\)\>\"", ",", "10"}], 
       "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.834904960300453*^9, 3.8349777506225443`*^9, {3.834978154785989*^9, 
   3.834978161738359*^9}, {3.834978219612047*^9, 3.83497825944127*^9}},
 CellLabel->
  "In[398]:=",ExpressionUUID->"3ac25f8f-6f6c-49b3-b353-95469ce99490"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk4VG8bB3Ahyi6yZAmhVJZsKTpPIXvZwwxlLVSoJCmlRBJRlkjW+CVC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       "]]},
     Annotation[#, "Charting`Private`Tag$34296#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[OverscriptBox[\\(m\\), \\(_\\)], \
\\(2\\)]\\)\"", 10, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*OverscriptBox[\\(g\\), \\(_\\)]\\)\"", 10, StripOnInput -> 
      False], TraditionalForm]},
  AxesOrigin->{-1.1, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.1, -0.6}, {-0.00324227721486548, 0.0016678383247274691`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.834904961234289*^9, 3.8349777517716084`*^9, {3.834978155710183*^9, 
   3.834978162291198*^9}, {3.834978221943367*^9, 3.8349782601903152`*^9}},
 CellLabel->
  "Out[398]=",ExpressionUUID->"6e11ad30-90d3-4479-bf6d-5871fbdb85e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"m", "+", 
        FractionBox[
         RowBox[{"5", "+", 
          RowBox[{"6", " ", "m"}]}], 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"3", " ", "m"}]}], ")"}]}]}]]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      FractionBox["6", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"3", " ", "m"}]}], ")"}]}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", 
     RowBox[{"-", "2"}], ",", "20"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(m\), \(_\)], \(2\)]\)\>\"", 
        ",", "10"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\[Beta]\[InvisiblePrefixScriptBase]\!\(\*SubscriptBox[\(\
\[InvisiblePrefixScriptBase]\), \(m\)]\)\>\"", ",", "10"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8349049844492493`*^9, 3.8349049893049498`*^9}, {
  3.834905120371067*^9, 3.834905125531684*^9}, {3.834905172763731*^9, 
  3.834905176959338*^9}},
 CellLabel->
  "In[309]:=",ExpressionUUID->"d7c2c915-2e4b-4a62-9514-778a82569749"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlmk81H0XxpF9mTGWSIQxf0kqjBAyB9HQhtEmSRJClpJURNa02CokS9sd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       "]]},
     Annotation[#, "Charting`Private`Tag$25326#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xk0VV0UAHAkM3necI0Z8kyh4fmE5BwVokllzBBCSgOpNFDKLBUqSUgU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       "]]},
     Annotation[#, "Charting`Private`Tag$25326#2"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[OverscriptBox[\\(m\\), \\(_\\)], \
\\(2\\)]\\)\"", 10, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\[Beta]\[InvisiblePrefixScriptBase]\\!\\(\\*SubscriptBox[\\(\
\[InvisiblePrefixScriptBase]\\), \\(m\\)]\\)\"", 10, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 20}, {-11.111110290753603`, 80.19193678786998}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.834904990602949*^9, {3.834905122228635*^9, 3.834905126082597*^9}, 
   3.834905178592263*^9},
 CellLabel->
  "Out[309]=",ExpressionUUID->"e8dcb7c1-5ccd-4797-8361-d59fbd34bc3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"m", "+", 
       FractionBox[
        RowBox[{"5", "+", 
         RowBox[{"6", " ", "m"}]}], 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"3", " ", "m"}]}], ")"}]}]}]]}], ")"}]}], "\[Equal]", 
    "0"}], ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{{3.834905373492813*^9, 3.834905386064028*^9}},
 CellLabel->
  "In[311]:=",ExpressionUUID->"c0eaf2d5-c83f-4357-aa8e-8d3caffe9c77"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.47127125202461606`"}], "-", 
      RowBox[{"0.9637006479568702`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.47127125202461606`"}], "+", 
      RowBox[{"0.9637006479568702`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", "0.7241241626174322`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8349053799009953`*^9, 3.834905386850214*^9}},
 CellLabel->
  "Out[311]=",ExpressionUUID->"ceeb76a7-0c05-4bb6-adb5-9fbb7cb8d83d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "m"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", "m"}]}], ")"}]}], 
    SuperscriptBox["\[Pi]", "2"]]}], "/.", 
  RowBox[{"{", 
   RowBox[{"m", "\[Rule]", 
    RowBox[{"-", "0.72"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.834978116702024*^9, 3.8349781343939133`*^9}},
 CellLabel->
  "In[391]:=",ExpressionUUID->"f4773104-5382-42dd-9c5f-260782b7de1a"],

Cell[BoxData["0.0012709729276094864`"], "Output",
 CellChangeTimes->{3.834978135279767*^9},
 CellLabel->
  "Out[391]=",ExpressionUUID->"d2186c9e-b084-4a2b-9c33-66eed44f5e5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"2", "/", "3"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.8349781876588173`*^9, 3.834978194352631*^9}},
 CellLabel->
  "In[394]:=",ExpressionUUID->"6adb1c03-10c7-47de-8cb3-ebd7a64da97f"],

Cell[BoxData["0.6666666666666666`"], "Output",
 CellChangeTimes->{3.834978195041823*^9},
 CellLabel->
  "Out[394]=",ExpressionUUID->"638445f8-b492-44d0-995d-4a64d50f6b45"]
}, Open  ]]
},
WindowSize->{943, 602},
WindowMargins->{{150, Automatic}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 28, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 4507, 129, 493, "Input",ExpressionUUID->"7467e12f-e67d-407a-8f19-3662ef1d8ecd"],
Cell[CellGroupData[{
Cell[5090, 153, 683, 16, 66, "Input",ExpressionUUID->"5bc9a9ae-a74c-4492-bcdf-5bbc80422aba"],
Cell[5776, 171, 465, 10, 58, "Message",ExpressionUUID->"abb859fe-b10e-48c1-be58-73ba12092845"],
Cell[6244, 183, 553, 12, 36, "Message",ExpressionUUID->"b2ed82aa-8af9-4945-8e55-7c6d02f797b9"],
Cell[6800, 197, 101289, 1911, 562, "Output",ExpressionUUID->"44a8dcda-0651-4dae-92ba-446791093f6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108126, 2113, 249, 5, 46, "Input",ExpressionUUID->"476984f8-b347-4276-9655-27fd010cbed8"],
Cell[108378, 2120, 200, 4, 52, "Output",ExpressionUUID->"f7fb2bbe-349c-45d1-8620-9fe105affc2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108615, 2129, 273, 6, 66, "Input",ExpressionUUID->"41fc7f54-1549-4451-9a4e-4f637633c553"],
Cell[108891, 2137, 2576, 75, 271, "Output",ExpressionUUID->"9a0cd896-5952-47e1-9128-2d2b580991f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111504, 2217, 2975, 85, 377, "Input",ExpressionUUID->"475caf71-e89d-4db0-a34f-e5c5ddd30b1b"],
Cell[114482, 2304, 25016, 433, 361, "Output",ExpressionUUID->"17fb99e4-26eb-419c-b0ff-fb67d99932f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139535, 2742, 423, 11, 66, "Input",ExpressionUUID->"8bac934e-09cf-4c14-b34e-7b0117078cfa"],
Cell[139961, 2755, 3098, 81, 318, "Output",ExpressionUUID->"241436c0-ca2d-478a-8087-9eb9a24919be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143096, 2841, 456, 13, 69, "Input",ExpressionUUID->"c5d868a6-f662-49ab-a9a9-8f8bd5817241"],
Cell[143555, 2856, 271, 8, 68, "Output",ExpressionUUID->"c7d7ae8f-4790-442e-9b31-1bf02352a59c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143863, 2869, 455, 13, 69, "Input",ExpressionUUID->"52c545b2-e01f-4782-b2b0-52cfee820e27"],
Cell[144321, 2884, 262, 7, 68, "Output",ExpressionUUID->"9001f4ea-1fa6-48d2-aa91-0c9ba044821a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144620, 2896, 488, 14, 49, "Input",ExpressionUUID->"2c27039d-bfe1-4dff-8652-8661850a9216"],
Cell[145111, 2912, 310, 9, 68, "Output",ExpressionUUID->"2e936c1b-d7ec-496d-a305-b212897b2679"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145458, 2926, 480, 14, 88, "Input",ExpressionUUID->"d046368c-a094-401e-935d-37f56fbfc85e"],
Cell[145941, 2942, 8047, 150, 361, "Output",ExpressionUUID->"4cdd7ee6-7b44-4d1d-8144-7e967e116915"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154025, 3097, 530, 15, 88, "Input",ExpressionUUID->"5ebba4e5-da25-4e5e-b4f1-2b239166bb6f"],
Cell[154558, 3114, 470, 13, 52, "Output",ExpressionUUID->"b6f97046-fbbe-4f54-8a28-ce6e5fe1cd66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155065, 3132, 455, 13, 49, "Input",ExpressionUUID->"c88add64-2e96-4e12-8703-52b997a58a93"],
Cell[155523, 3147, 172, 3, 52, "Output",ExpressionUUID->"0a68c8ee-8652-4bae-aea8-433a482055a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155732, 3155, 411, 12, 49, "Input",ExpressionUUID->"0c9456c1-69b8-4cc2-90fa-ca58712799b0"],
Cell[156146, 3169, 171, 3, 52, "Output",ExpressionUUID->"de8480fa-53a4-4922-9d92-2aaf93ee1a99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156354, 3177, 389, 11, 68, "Input",ExpressionUUID->"e3b2d972-9116-4114-a489-7bd0c720166c"],
Cell[156746, 3190, 237, 5, 52, "Output",ExpressionUUID->"e57a43dc-556a-46e8-82f3-485b830cc7a8"]
}, Open  ]],
Cell[156998, 3198, 493, 12, 78, "Input",ExpressionUUID->"580b523f-0294-4603-aa24-98511c8f3668"],
Cell[CellGroupData[{
Cell[157516, 3214, 981, 25, 263, "Input",ExpressionUUID->"ee00bf2c-1459-44eb-a6f6-0ba701a62193"],
Cell[158500, 3241, 504, 13, 52, "Output",ExpressionUUID->"e570899c-e984-430e-87bd-b36eb675d2bb"],
Cell[159007, 3256, 469, 12, 52, "Output",ExpressionUUID->"baabd3a4-b074-4e58-a7a2-7d61837e7b31"],
Cell[159479, 3270, 324, 7, 52, "Output",ExpressionUUID->"b94732ba-1cfa-488a-ad00-573868f12bff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159840, 3282, 930, 28, 131, "Input",ExpressionUUID->"f7576bd5-cc63-4590-b230-2cfac055dddc"],
Cell[160773, 3312, 181, 3, 52, "Output",ExpressionUUID->"8b2ed514-73d6-41b6-b28a-59f1718325d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160991, 3320, 245, 6, 66, "Input",ExpressionUUID->"62b68a29-99c4-4e83-a6af-cf775f2554dd"],
Cell[161239, 3328, 198, 4, 52, "Output",ExpressionUUID->"af9dc6c8-d66a-40c9-ab5d-a6882f91541f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161474, 3337, 447, 11, 97, "Input",ExpressionUUID->"fb2e9924-56d4-47a4-b49f-4d36444c365c"],
Cell[161924, 3350, 973, 24, 71, "Output",ExpressionUUID->"12ea98f2-0d82-4e7f-ac0c-7224cdef950f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162934, 3379, 224, 5, 66, "Input",ExpressionUUID->"2465282e-4170-4587-9d23-7ceee30643a7"],
Cell[163161, 3386, 181, 3, 52, "Output",ExpressionUUID->"1ca171f3-9915-4ce8-a491-3d8ddcd150e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163379, 3394, 860, 19, 136, "Input",ExpressionUUID->"73a92719-64bd-4971-9c04-dd6403217aca"],
Cell[164242, 3415, 533, 9, 52, "Output",ExpressionUUID->"6cb1e0af-297d-47d7-bdc7-6ccb666d013f"]
}, Open  ]],
Cell[164790, 3427, 205, 4, 46, "Input",ExpressionUUID->"1756f4c7-60de-45e5-8e46-13e70d6e73e8"],
Cell[CellGroupData[{
Cell[165020, 3435, 226, 5, 46, "Input",ExpressionUUID->"3ae362ac-2a25-43dd-944b-1a9ffc99d5e7"],
Cell[165249, 3442, 195, 3, 52, "Output",ExpressionUUID->"b9bd47ff-3d46-4d72-a9bb-56696d4b7c06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165481, 3450, 436, 13, 66, "Input",ExpressionUUID->"14e99776-f017-4287-a06a-87e7daeaffb6"],
Cell[165920, 3465, 395, 11, 52, "Output",ExpressionUUID->"06e9ef8c-63d3-460d-9062-24035ef86bd2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166352, 3481, 274, 5, 66, "Input",ExpressionUUID->"6201b89b-0f9d-4e56-ba29-ef3dd49feefd"],
Cell[166629, 3488, 235, 4, 52, "Output",ExpressionUUID->"81083426-3e5a-4d37-8899-396e94daedf5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166901, 3497, 637, 19, 66, "Input",ExpressionUUID->"7579e36d-937f-474e-b901-cd4aba3336ba"],
Cell[167541, 3518, 777, 19, 84, "Output",ExpressionUUID->"8a066b2a-1140-48b2-9bce-41e7f3e8fa4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168355, 3542, 377, 12, 66, "Input",ExpressionUUID->"15de74c3-eb6c-4baf-bc6d-2ec4ed0572ac"],
Cell[168735, 3556, 386, 11, 52, "Output",ExpressionUUID->"1de00560-db48-4eb0-be5b-57d4e27e7ae1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169158, 3572, 321, 9, 66, "Input",ExpressionUUID->"3a451a2e-a805-45c2-88c7-e359d1aa8b27"],
Cell[169482, 3583, 569, 17, 52, "Output",ExpressionUUID->"17428118-c486-4aee-930b-20316954ed2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170088, 3605, 1064, 25, 126, "Input",ExpressionUUID->"4b3ef4fe-1a04-4df0-a932-ace080a1d552"],
Cell[171155, 3632, 8625, 165, 366, "Output",ExpressionUUID->"de9004d9-20d8-45f8-bae7-9f4539c523ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179817, 3802, 341, 9, 66, "Input",ExpressionUUID->"8783cee5-003e-40eb-ac3a-3b14dcf859c1"],
Cell[180161, 3813, 2520, 61, 357, "Output",ExpressionUUID->"5b52069c-8a55-4cf4-821f-9e121d3fd128"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182718, 3879, 256, 6, 78, "Input",ExpressionUUID->"d183bf0d-b68e-48e0-ae3f-7a9c01976bcd"],
Cell[182977, 3887, 170, 5, 52, "Output",ExpressionUUID->"c35b20d3-939c-4490-8ebb-ac2c3c945aa3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183184, 3897, 262, 6, 78, "Input",ExpressionUUID->"0c4cbefb-056d-47f2-9e44-0f110c5f2654"],
Cell[183449, 3905, 130, 3, 52, "Output",ExpressionUUID->"758b8ca7-aefb-4c50-b980-7ea7937a3008"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183616, 3913, 959, 24, 131, "Input",ExpressionUUID->"6fc90fc9-81cb-41d3-8321-68eb7fb1f9d0"],
Cell[184578, 3939, 686, 16, 69, "Output",ExpressionUUID->"86f98315-b669-4f06-be96-94907e1633df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185301, 3960, 543, 12, 97, "Input",ExpressionUUID->"199701b9-756d-4b85-97f3-98583a332534"],
Cell[185847, 3974, 390, 6, 52, "Output",ExpressionUUID->"25184619-5989-444e-bc2c-ced3519401ed"],
Cell[186240, 3982, 392, 7, 52, "Output",ExpressionUUID->"2c284bc8-16db-4c6a-9560-f57f2ba7930f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186669, 3994, 176, 5, 66, "Input",ExpressionUUID->"0cc731c8-1a06-4e4d-8616-1c3b3859e221"],
Cell[186848, 4001, 175, 4, 52, "Output",ExpressionUUID->"1c0c5db9-551d-44d4-b6e4-40c1949eb9a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187060, 4010, 329, 9, 46, "Input",ExpressionUUID->"d036c405-ecca-46cc-9eaf-b2cd4a1d5550"],
Cell[187392, 4021, 193, 3, 52, "Output",ExpressionUUID->"3d2f8a01-0675-4d45-9898-73916cd9852e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187622, 4029, 625, 19, 97, "Input",ExpressionUUID->"8105e5a5-d3a1-4905-88a1-6b206d94608e"],
Cell[188250, 4050, 761, 20, 84, "Output",ExpressionUUID->"a9bf3c77-72a0-4e56-8c93-47dad8427ba5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189048, 4075, 796, 21, 97, "Input",ExpressionUUID->"a42f89f7-649e-4074-954d-1f73249ebcbb"],
Cell[189847, 4098, 835, 25, 74, "Output",ExpressionUUID->"69c01cb2-8e91-4641-8c29-5d3ba55bb90d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190719, 4128, 913, 28, 137, "Input",ExpressionUUID->"d02f3f5d-d1cf-4522-98e4-c5016db85d5f"],
Cell[191635, 4158, 1166, 32, 115, "Output",ExpressionUUID->"c0ec73d8-6bba-4e5b-a18e-438892572dab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192838, 4195, 566, 17, 97, "Input",ExpressionUUID->"fbc27f04-aacd-4ac5-8a58-85251e40103c"],
Cell[193407, 4214, 701, 18, 84, "Output",ExpressionUUID->"3d01b676-1285-4559-82d7-72a66b5228fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194145, 4237, 788, 21, 97, "Input",ExpressionUUID->"030fc126-3365-4417-8110-edf8dc5aff2e"],
Cell[194936, 4260, 411, 10, 69, "Output",ExpressionUUID->"9dc688ad-0a8f-4091-a20c-d63b6598acbb"]
}, Open  ]],
Cell[195362, 4273, 402, 11, 104, "Input",ExpressionUUID->"5dd90bc3-b5e7-4b11-b648-2510b6644de9"],
Cell[195767, 4286, 904, 29, 106, "Input",ExpressionUUID->"2dc2c3bb-2562-41c0-b2f3-2c1331ae66b4"],
Cell[196674, 4317, 522, 17, 46, "Input",ExpressionUUID->"9ad0ce0f-5e8f-4cbf-af5e-38c333db42d7"],
Cell[CellGroupData[{
Cell[197221, 4338, 763, 21, 69, "Input",ExpressionUUID->"d34877ba-23ef-4a83-9ab4-8bf31cbe0b0b"],
Cell[197987, 4361, 16263, 289, 373, "Output",ExpressionUUID->"2e821122-78bc-4727-bd95-3f341711b005"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214287, 4655, 308, 7, 78, "Input",ExpressionUUID->"b7811d14-cc06-4c85-80dc-04c840df0ada"],
Cell[214598, 4664, 131, 2, 52, "Output",ExpressionUUID->"e48f1c28-cdbb-4e32-925c-19dd75270ec7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214766, 4671, 284, 7, 78, "Input",ExpressionUUID->"51a3caa8-940f-483f-acf0-75b8d480af4f"],
Cell[215053, 4680, 111, 1, 52, "Output",ExpressionUUID->"03d0c221-624f-48e0-9f3b-34763d8d8a86"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215201, 4686, 639, 18, 97, "Input",ExpressionUUID->"018a374c-14c4-4c5f-86a5-291003896639"],
Cell[215843, 4706, 751, 19, 84, "Output",ExpressionUUID->"2b7178f4-0dbe-4def-b657-dc95d5dde36a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216631, 4730, 278, 6, 46, "Input",ExpressionUUID->"c3290df7-b6dd-47bc-8327-6ca8341b0f34"],
Cell[216912, 4738, 175, 3, 52, "Output",ExpressionUUID->"91d37479-30fc-410d-95b5-089fec10a0d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217124, 4746, 848, 24, 157, "Input",ExpressionUUID->"84b21600-633a-4432-b9a7-6b5f3804c57b"],
Cell[217975, 4772, 4238, 93, 371, "Output",ExpressionUUID->"8883d78b-4429-4ee5-8654-2da1086814f7"]
}, Open  ]],
Cell[222228, 4868, 4382, 92, 365, "Input",ExpressionUUID->"90e48972-4684-4e63-9a07-6be70ee0b041"],
Cell[226613, 4962, 656, 16, 97, "Input",ExpressionUUID->"bedb0f15-9764-486d-8a2b-9a77ac5d626d"],
Cell[227272, 4980, 4145, 86, 359, "Input",ExpressionUUID->"6eb47865-5332-4e81-83e5-c5832ba11eca"],
Cell[CellGroupData[{
Cell[231442, 5070, 1068, 25, 100, "Input",ExpressionUUID->"de0ad83b-64cd-47a9-aa0d-eac23de179c0"],
Cell[232513, 5097, 4613, 97, 369, "Output",ExpressionUUID->"92e9f5df-9bc7-4064-acde-b676fd109a96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237163, 5199, 1312, 28, 100, "Input",ExpressionUUID->"c8ecb7cf-a990-43df-9519-1891b5b16607"],
Cell[238478, 5229, 9755, 180, 369, "Output",ExpressionUUID->"5027355e-41b3-47f5-a7a4-c224eb8c052f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248270, 5414, 314, 7, 66, "Input",ExpressionUUID->"482b4b53-b555-4b51-b9ff-0ea1b34c2a22"],
Cell[248587, 5423, 514, 12, 52, "Output",ExpressionUUID->"390c2625-5ddb-4a8d-b583-48e0d463ac4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249138, 5440, 311, 7, 97, "Input",ExpressionUUID->"9bc1eef9-ceb7-4c43-a26c-5431b3bd0be1"],
Cell[249452, 5449, 391, 11, 52, "Output",ExpressionUUID->"0515e1eb-e678-4427-9343-7f5958ccba8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249880, 5465, 320, 8, 66, "Input",ExpressionUUID->"5be164f0-b487-4684-a13d-9da372baa6c1"],
Cell[250203, 5475, 196, 3, 52, "Output",ExpressionUUID->"ca8c7444-7a73-4458-9506-45c66b54a236"]
}, Open  ]],
Cell[250414, 5481, 152, 3, 46, "Input",ExpressionUUID->"edab2129-af59-44af-bf3a-f9a12394d505"],
Cell[CellGroupData[{
Cell[250591, 5488, 433, 12, 46, "Input",ExpressionUUID->"a5984f07-afab-4f8d-a1fa-7450d11c0b15"],
Cell[251027, 5502, 307, 8, 52, "Output",ExpressionUUID->"3a2a7081-3e01-41f0-94f6-370cd6424848"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251371, 5515, 246, 6, 46, "Input",ExpressionUUID->"bad6ee79-57fe-4bf1-8993-4358cccf981b"],
Cell[251620, 5523, 187, 4, 52, "Output",ExpressionUUID->"ac213d90-8b4a-4f7b-beb7-ae594ea862dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251844, 5532, 576, 16, 46, "Input",ExpressionUUID->"805071c0-ee3f-407d-87de-4e1348c5756c"],
Cell[252423, 5550, 409, 12, 52, "Output",ExpressionUUID->"33aa1a0c-8d91-4c20-b780-0104a04b8ef0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252869, 5567, 541, 14, 66, "Input",ExpressionUUID->"82a1256e-d0f9-4b31-8cd8-cc12eea7e05d"],
Cell[253413, 5583, 17057, 298, 372, "Output",ExpressionUUID->"70c9bf1c-e034-42ff-9c2f-638519c5b3c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270507, 5886, 441, 12, 66, "Input",ExpressionUUID->"70ca4afc-fc74-44fe-9002-a8117eae1ae8"],
Cell[270951, 5900, 18141, 316, 362, "Output",ExpressionUUID->"77aa25be-e8d7-4c1d-a5cb-b990936071e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289129, 6221, 555, 16, 66, "Input",ExpressionUUID->"ff4a2c90-7967-43c4-8b5e-311c1cc2e8c2"],
Cell[289687, 6239, 375, 9, 75, "Output",ExpressionUUID->"b4e99fba-252a-49ea-9864-64a9b4d91d7a"]
}, Open  ]],
Cell[290077, 6251, 235, 7, 66, "Input",ExpressionUUID->"73874056-034d-4364-9bbe-0332ef990d88"],
Cell[CellGroupData[{
Cell[290337, 6262, 273, 6, 66, "Input",ExpressionUUID->"0eee387f-b838-4eb3-9dbd-1bf42fe93c12"],
Cell[290613, 6270, 612, 19, 75, "Output",ExpressionUUID->"2eceb741-a3dd-4dc8-864e-8970e1a809bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[291262, 6294, 556, 16, 95, "Input",ExpressionUUID->"33dab6bd-6299-4e13-9e2c-f11337c987e8"],
Cell[291821, 6312, 472, 14, 73, "Output",ExpressionUUID->"cebb20cf-5088-4f39-b034-33b8b79cd41e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292330, 6331, 531, 16, 95, "Input",ExpressionUUID->"b1df1144-856a-452a-a553-9b9d3cb893da"],
Cell[292864, 6349, 356, 11, 73, "Output",ExpressionUUID->"3d9ef262-fd0e-4528-9431-a2c1fa3ef945"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293257, 6365, 1095, 32, 161, "Input",ExpressionUUID->"3ac25f8f-6f6c-49b3-b353-95469ce99490"],
Cell[294355, 6399, 11458, 209, 340, "Output",ExpressionUUID->"6e11ad30-90d3-4479-bf6d-5871fbdb85e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[305850, 6613, 1463, 43, 157, "Input",ExpressionUUID->"d7c2c915-2e4b-4a62-9514-778a82569749"],
Cell[307316, 6658, 16057, 288, 369, "Output",ExpressionUUID->"e8dcb7c1-5ccd-4797-8361-d59fbd34bc3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323410, 6951, 595, 18, 91, "Input",ExpressionUUID->"c0eaf2d5-c83f-4357-aa8e-8d3caffe9c77"],
Cell[324008, 6971, 686, 18, 84, "Output",ExpressionUUID->"ceeb76a7-0c05-4bb6-adb5-9fbb7cb8d83d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324731, 6994, 535, 17, 75, "Input",ExpressionUUID->"f4773104-5382-42dd-9c5f-260782b7de1a"],
Cell[325269, 7013, 174, 3, 52, "Output",ExpressionUUID->"d2186c9e-b084-4a2b-9c33-66eed44f5e5d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325480, 7021, 224, 5, 66, "Input",ExpressionUUID->"6adb1c03-10c7-47de-8cb3-ebd7a64da97f"],
Cell[325707, 7028, 171, 3, 52, "Output",ExpressionUUID->"638445f8-b492-44d0-995d-4a64d50f6b45"]
}, Open  ]]
}
]
*)


